Observation of the decay $\Lambda^0_b\rightarrow\psi(2S)p\pi^-$

The Cabibbo-suppressed decay $\Lambda^0_b\rightarrow\psi(2S)p\pi^-$ is observed for the first time using a data sample collected by the LHCb experiment in proton-proton collisions corresponding to 1.0, 2.0 and 1.9fb$^{-1}$ of integrated luminosity at centre-of-mass energies of 7, 8 and 13TeV, respectively. The $\psi(2S)$ mesons are reconstructed in the $\mu^+\mu^-$ final state. The~branching fraction with respect to that of the $\Lambda^0_b\rightarrow\psi(2S)pK^-$ decay mode is measured to be $$\frac{\mathcal{B}\left(\Lambda^0_b\rightarrow\psi(2S)p\pi^- \right)} {\mathcal{B}\left(\Lambda^0_b\rightarrow\psi(2S)pK^-\right)}=\left(11.4 \pm 1.3 \pm 0.2\right)\!\%\,,$$ where the first uncertainty is statistical and the second is systematic. The $\psi(2S)p$ and $\psi(2S)\pi^-$ mass spectra are investigated and no evidence for exotic resonances is found.

==> figs/Fig1a.C <==
void Fig1a()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat Apr 28 18:08:13 2018) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,0,1000,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.540988,-12.1519,5.67679,63.79747);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_19304070__1 = new TH1D("frame_19304070__1","A RooPlot of \"mLb\"",22,5.56,5.67);
   frame_19304070__1->SetBinContent(1,53.13869);
   frame_19304070__1->SetMaximum(60);
   frame_19304070__1->SetEntries(1);
   frame_19304070__1->SetDirectory(0);
   frame_19304070__1->SetStats(0);
   frame_19304070__1->SetMarkerStyle(20);
   frame_19304070__1->SetMarkerSize(1.2);
   frame_19304070__1->GetXaxis()->SetNdivisions(505);
   frame_19304070__1->GetXaxis()->SetLabelFont(132);
   frame_19304070__1->GetXaxis()->SetLabelOffset(0.015);
   frame_19304070__1->GetXaxis()->SetLabelSize(0.05);
   frame_19304070__1->GetXaxis()->SetTitleSize(0.06);
   frame_19304070__1->GetXaxis()->SetTitleFont(132);
   frame_19304070__1->GetYaxis()->SetLabelFont(132);
   frame_19304070__1->GetYaxis()->SetLabelSize(0.05);
   frame_19304070__1->GetYaxis()->SetTitleSize(0.06);
   frame_19304070__1->GetYaxis()->SetTitleFont(42);
   frame_19304070__1->GetZaxis()->SetLabelFont(132);
   frame_19304070__1->GetZaxis()->SetLabelSize(0.05);
   frame_19304070__1->GetZaxis()->SetTitleSize(0.06);
   frame_19304070__1->GetZaxis()->SetTitleFont(42);
   frame_19304070__1->Draw("FUNC");
   
   Double_t CB21D_Norm[mLb]_Comp[pp_ConvexD2]_fx1[28] = {
   5.555,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.67,
   5.675,
   5.675};
   Double_t CB21D_Norm[mLb]_Comp[pp_ConvexD2]_fy1[28] = {
   0,
   4.880682,
   4.880682,
   4.66775,
   4.462936,
   4.266239,
   4.077661,
   3.897201,
   3.724858,
   3.560633,
   3.404527,
   3.256538,
   3.116667,
   2.984915,
   2.86128,
   2.745763,
   2.638364,
   2.539083,
   2.44792,
   2.364875,
   2.289947,
   2.223138,
   2.164447,
   2.113874,
   2.071418,
   2.071418,
   2.071418,
   0};
   TGraph *graph = new TGraph(28,CB21D_Norm[mLb]_Comp[pp_ConvexD2]_fx1,CB21D_Norm[mLb]_Comp[pp_ConvexD2]_fy1);
   graph->SetName("CB21D_Norm[mLb]_Comp[pp_ConvexD2]");
   graph->SetTitle("Projection of model(CB21D)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1 = new TH1F("Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1","Projection of model(CB21D)",100,5.543,5.687);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->SetMinimum(0);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->SetMaximum(5.368751);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->SetDirectory(0);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->SetStats(0);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->SetMarkerStyle(20);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->SetMarkerSize(1.2);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetXaxis()->SetNdivisions(505);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetXaxis()->SetLabelFont(132);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetXaxis()->SetLabelSize(0.05);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetXaxis()->SetTitleSize(0.06);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetXaxis()->SetTitleFont(132);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetYaxis()->SetLabelFont(132);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetYaxis()->SetLabelSize(0.05);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetYaxis()->SetTitleSize(0.06);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetYaxis()->SetTitleFont(42);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetZaxis()->SetLabelFont(132);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetZaxis()->SetLabelSize(0.05);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetZaxis()->SetTitleSize(0.06);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_CB21D_Norm[mLb]_Comp[pp_ConvexD2]1);
   
   graph->Draw("l");
   
   Double_t CB21D_Norm[mLb]_Comp[cb2_CB2]_fx2[82] = {
   5.555,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.5975,
   5.6,
   5.60125,
   5.6025,
   5.60375,
   5.605,
   5.60625,
   5.606875,
   5.6075,
   5.608125,
   5.60875,
   5.609375,
   5.61,
   5.610312,
   5.610625,
   5.610938,
   5.61125,
   5.611875,
   5.6125,
   5.615,
   5.615625,
   5.61625,
   5.616563,
   5.616875,
   5.617188,
   5.6175,
   5.617812,
   5.618125,
   5.618438,
   5.61875,
   5.619063,
   5.619375,
   5.619687,
   5.62,
   5.620313,
   5.620625,
   5.620938,
   5.62125,
   5.621562,
   5.621875,
   5.6225,
   5.623125,
   5.62375,
   5.625,
   5.625625,
   5.62625,
   5.626875,
   5.627187,
   5.6275,
   5.628125,
   5.62875,
   5.629375,
   5.63,
   5.630625,
   5.63125,
   5.631875,
   5.6325,
   5.63375,
   5.635,
   5.63625,
   5.6375,
   5.64,
   5.6425,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.67,
   5.675,
   5.675};
   Double_t CB21D_Norm[mLb]_Comp[cb2_CB2]_fy2[82] = {
   0,
   0.009021544,
   0.009021544,
   0.01357335,
   0.02111121,
   0.03414378,
   0.05786028,
   0.1037726,
   0.1996927,
   0.4203508,
   0.6360688,
   0.9959557,
   1.264683,
   1.623646,
   2.10974,
   2.777943,
   3.711836,
   4.316486,
   5.041306,
   5.914761,
   6.973208,
   8.263434,
   9.846117,
   10.77103,
   11.8006,
   12.94821,
   14.18452,
   16.84126,
   19.71214,
   32.07491,
   34.95602,
   37.55589,
   38.71959,
   39.77713,
   40.71796,
   41.53253,
   42.21246,
   42.75065,
   43.14145,
   43.3807,
   43.46586,
   43.39601,
   43.17191,
   42.79594,
   42.27209,
   41.60588,
   40.80427,
   39.87552,
   38.82907,
   37.67536,
   35.09199,
   32.22241,
   29.16805,
   22.89838,
   19.85878,
   16.97852,
   14.32298,
   13.13879,
   12.05587,
   10.15888,
   8.569771,
   7.237065,
   6.118145,
   5.17768,
   4.386349,
   3.719786,
   3.157723,
   2.282384,
   1.656171,
   1.206376,
   0.8820274,
   0.4766472,
   0.261194,
   0.1450482,
   0.04644875,
   0.01558696,
   0.005460965,
   0.001991021,
   0.0007532079,
   0.0007532079,
   0.0007532079,
   0};
   graph = new TGraph(82,CB21D_Norm[mLb]_Comp[cb2_CB2]_fx2,CB21D_Norm[mLb]_Comp[cb2_CB2]_fy2);
   graph->SetName("CB21D_Norm[mLb]_Comp[cb2_CB2]");
   graph->SetTitle("Projection of model(CB21D)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2 = new TH1F("Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2","Projection of model(CB21D)",100,5.543,5.687);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->SetMinimum(0);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->SetMaximum(47.81244);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->SetDirectory(0);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->SetStats(0);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->SetMarkerStyle(20);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->SetMarkerSize(1.2);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetXaxis()->SetNdivisions(505);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetXaxis()->SetLabelFont(132);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetXaxis()->SetLabelSize(0.05);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetXaxis()->SetTitleSize(0.06);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetXaxis()->SetTitleFont(132);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetYaxis()->SetLabelFont(132);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetYaxis()->SetLabelSize(0.05);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetYaxis()->SetTitleSize(0.06);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetYaxis()->SetTitleFont(42);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetZaxis()->SetLabelFont(132);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetZaxis()->SetLabelSize(0.05);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetZaxis()->SetTitleSize(0.06);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_CB21D_Norm[mLb]_Comp[cb2_CB2]2);
   
   graph->Draw("l");
   
   Double_t CB21D_Norm[mLb]_fx3[82] = {
   5.555,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.5975,
   5.6,
   5.60125,
   5.6025,
   5.60375,
   5.605,
   5.60625,
   5.606875,
   5.6075,
   5.608125,
   5.60875,
   5.609375,
   5.61,
   5.610312,
   5.610625,
   5.610938,
   5.61125,
   5.611875,
   5.6125,
   5.615,
   5.615625,
   5.61625,
   5.616563,
   5.616875,
   5.617188,
   5.6175,
   5.617812,
   5.618125,
   5.618438,
   5.61875,
   5.619063,
   5.619375,
   5.619687,
   5.62,
   5.620313,
   5.620625,
   5.620938,
   5.62125,
   5.621562,
   5.621875,
   5.6225,
   5.623125,
   5.62375,
   5.625,
   5.625625,
   5.62625,
   5.626875,
   5.627187,
   5.6275,
   5.628125,
   5.62875,
   5.629375,
   5.63,
   5.630625,
   5.63125,
   5.631875,
   5.6325,
   5.63375,
   5.635,
   5.63625,
   5.6375,
   5.64,
   5.6425,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.67,
   5.675,
   5.675};
   Double_t CB21D_Norm[mLb]_fy3[82] = {
   0,
   4.889704,
   4.889704,
   4.681323,
   4.484047,
   4.300383,
   4.135521,
   4.000973,
   3.924551,
   3.980984,
   4.117634,
   4.400482,
   4.631451,
   4.953164,
   5.402514,
   6.034481,
   6.932646,
   7.519621,
   8.226894,
   9.082928,
   10.12408,
   11.39714,
   12.96278,
   13.87923,
   14.90036,
   16.03955,
   17.26749,
   19.90757,
   22.76192,
   35.05983,
   37.92504,
   40.50913,
   41.665,
   42.71473,
   43.64778,
   44.45461,
   45.12683,
   45.65734,
   46.04049,
   46.27213,
   46.3497,
   46.2723,
   46.04068,
   45.65722,
   45.12591,
   44.45228,
   43.64327,
   42.70716,
   41.65338,
   40.49237,
   37.8945,
   35.01054,
   31.94193,
   25.64414,
   22.59067,
   19.69667,
   17.02752,
   15.83657,
   14.74692,
   12.83657,
   11.23422,
   9.88841,
   8.756509,
   7.80319,
   6.999131,
   6.319968,
   5.745431,
   4.845526,
   4.195253,
   3.721907,
   3.374514,
   2.924567,
   2.666576,
   2.509923,
   2.336396,
   2.238725,
   2.169908,
   2.115865,
   2.072171,
   2.072171,
   2.072171,
   0};
   graph = new TGraph(82,CB21D_Norm[mLb]_fx3,CB21D_Norm[mLb]_fy3);
   graph->SetName("CB21D_Norm[mLb]");
   graph->SetTitle("Projection of model(CB21D)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_CB21D_NormoBmLbcB3 = new TH1F("Graph_CB21D_NormoBmLbcB3","Projection of model(CB21D)",100,5.543,5.687);
   Graph_CB21D_NormoBmLbcB3->SetMinimum(0);
   Graph_CB21D_NormoBmLbcB3->SetMaximum(50.98467);
   Graph_CB21D_NormoBmLbcB3->SetDirectory(0);
   Graph_CB21D_NormoBmLbcB3->SetStats(0);
   Graph_CB21D_NormoBmLbcB3->SetMarkerStyle(20);
   Graph_CB21D_NormoBmLbcB3->SetMarkerSize(1.2);
   Graph_CB21D_NormoBmLbcB3->GetXaxis()->SetNdivisions(505);
   Graph_CB21D_NormoBmLbcB3->GetXaxis()->SetLabelFont(132);
   Graph_CB21D_NormoBmLbcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_CB21D_NormoBmLbcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_CB21D_NormoBmLbcB3->GetXaxis()->SetTitleSize(0.06);
   Graph_CB21D_NormoBmLbcB3->GetXaxis()->SetTitleFont(132);
   Graph_CB21D_NormoBmLbcB3->GetYaxis()->SetLabelFont(132);
   Graph_CB21D_NormoBmLbcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_CB21D_NormoBmLbcB3->GetYaxis()->SetTitleSize(0.06);
   Graph_CB21D_NormoBmLbcB3->GetYaxis()->SetTitleFont(42);
   Graph_CB21D_NormoBmLbcB3->GetZaxis()->SetLabelFont(132);
   Graph_CB21D_NormoBmLbcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_CB21D_NormoBmLbcB3->GetZaxis()->SetTitleSize(0.06);
   Graph_CB21D_NormoBmLbcB3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_CB21D_Norm[mLb]3);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3001[22] = {
   5.5625,
   5.5675,
   5.5725,
   5.5775,
   5.5825,
   5.5875,
   5.5925,
   5.5975,
   5.6025,
   5.6075,
   5.6125,
   5.6175,
   5.6225,
   5.6275,
   5.6325,
   5.6375,
   5.6425,
   5.6475,
   5.6525,
   5.6575,
   5.6625,
   5.6675};
   Double_t h_ds_1000_fy3001[22] = {
   5,
   2,
   5,
   6,
   3,
   5,
   4,
   5,
   4,
   11,
   23,
   43,
   36,
   19,
   2,
   1,
   2,
   4,
   4,
   2,
   2,
   2};
   Double_t h_ds_1000_felx3001[22] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_fely3001[22] = {
   2.159691,
   1.291815,
   2.159691,
   2.379931,
   1.632705,
   2.159691,
   1.914339,
   2.159691,
   1.914339,
   3.265579,
   4.760717,
   6.531834,
   5.971996,
   4.320219,
   1.291815,
   0.8272462,
   1.291815,
   1.914339,
   1.914339,
   1.291815,
   1.291815,
   1.291815};
   Double_t h_ds_1000_fehx3001[22] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_fehy3001[22] = {
   3.382473,
   2.63786,
   3.382473,
   3.583642,
   2.918186,
   3.382473,
   3.162753,
   3.382473,
   3.162753,
   4.416521,
   5.865235,
   7.608278,
   7.055545,
   5.435196,
   2.63786,
   2.299527,
   2.63786,
   3.162753,
   3.162753,
   2.63786,
   2.63786,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__mLb");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__mLb",100,5.549,5.681);
   Graph_h_ds_10003001->SetMinimum(0);
   Graph_h_ds_10003001->SetMaximum(55.65183);
   Graph_h_ds_10003001->SetDirectory(0);
   Graph_h_ds_10003001->SetStats(0);
   Graph_h_ds_10003001->SetMarkerStyle(20);
   Graph_h_ds_10003001->SetMarkerSize(1.2);
   Graph_h_ds_10003001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("p");
   
   TH1D *frame_19304070__2 = new TH1D("frame_19304070__2","A RooPlot of \"mLb\"",22,5.56,5.67);
   frame_19304070__2->SetBinContent(1,53.13869);
   frame_19304070__2->SetMaximum(60);
   frame_19304070__2->SetEntries(1);
   frame_19304070__2->SetDirectory(0);
   frame_19304070__2->SetStats(0);
   frame_19304070__2->SetMarkerStyle(20);
   frame_19304070__2->SetMarkerSize(1.2);
   frame_19304070__2->GetXaxis()->SetNdivisions(505);
   frame_19304070__2->GetXaxis()->SetLabelFont(132);
   frame_19304070__2->GetXaxis()->SetLabelOffset(0.015);
   frame_19304070__2->GetXaxis()->SetLabelSize(0.05);
   frame_19304070__2->GetXaxis()->SetTitleSize(0.06);
   frame_19304070__2->GetXaxis()->SetTitleFont(132);
   frame_19304070__2->GetYaxis()->SetLabelFont(132);
   frame_19304070__2->GetYaxis()->SetLabelSize(0.05);
   frame_19304070__2->GetYaxis()->SetTitleSize(0.06);
   frame_19304070__2->GetYaxis()->SetTitleFont(42);
   frame_19304070__2->GetZaxis()->SetLabelFont(132);
   frame_19304070__2->GetZaxis()->SetLabelSize(0.05);
   frame_19304070__2->GetZaxis()->SetTitleSize(0.06);
   frame_19304070__2->GetZaxis()->SetTitleFont(42);
   frame_19304070__2->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1b.C <==
void Fig1b()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Apr 30 14:43:18 2018) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,0,1000,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.540988,-40.50633,5.67679,212.6582);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_17f73ec0__1 = new TH1D("frame_17f73ec0__1","A RooPlot of \"mLb\"",55,5.56,5.67);
   frame_17f73ec0__1->SetBinContent(1,177.45);
   frame_17f73ec0__1->SetMaximum(200);
   frame_17f73ec0__1->SetEntries(1);
   frame_17f73ec0__1->SetDirectory(0);
   frame_17f73ec0__1->SetStats(0);
   frame_17f73ec0__1->SetMarkerStyle(20);
   frame_17f73ec0__1->SetMarkerSize(1.2);
   frame_17f73ec0__1->GetXaxis()->SetNdivisions(505);
   frame_17f73ec0__1->GetXaxis()->SetLabelFont(132);
   frame_17f73ec0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_17f73ec0__1->GetXaxis()->SetLabelSize(0.05);
   frame_17f73ec0__1->GetXaxis()->SetTitleSize(0.06);
   frame_17f73ec0__1->GetXaxis()->SetTitleFont(132);
   frame_17f73ec0__1->GetYaxis()->SetLabelFont(132);
   frame_17f73ec0__1->GetYaxis()->SetLabelSize(0.05);
   frame_17f73ec0__1->GetYaxis()->SetTitleSize(0.06);
   frame_17f73ec0__1->GetYaxis()->SetTitleFont(42);
   frame_17f73ec0__1->GetZaxis()->SetLabelFont(132);
   frame_17f73ec0__1->GetZaxis()->SetLabelSize(0.05);
   frame_17f73ec0__1->GetZaxis()->SetTitleSize(0.06);
   frame_17f73ec0__1->GetZaxis()->SetTitleFont(42);
   frame_17f73ec0__1->Draw("FUNC");
   
   Double_t CB21D_Norm[mLb]_Comp[pp_ConvexD2]_fx1[61] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.608,
   5.61,
   5.612,
   5.614,
   5.616,
   5.618,
   5.62,
   5.622,
   5.624,
   5.626,
   5.628,
   5.63,
   5.632,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t CB21D_Norm[mLb]_Comp[pp_ConvexD2]_fy1[61] = {
   0,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0};
   TGraph *graph = new TGraph(61,CB21D_Norm[mLb]_Comp[pp_ConvexD2]_fx1,CB21D_Norm[mLb]_Comp[pp_ConvexD2]_fy1);
   graph->SetName("CB21D_Norm[mLb]_Comp[pp_ConvexD2]");
   graph->SetTitle("Projection of model(CB21D)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1 = new TH1F("Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1","Projection of model(CB21D)",100,5.5466,5.6834);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->SetMinimum(0);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->SetMaximum(0.9964117);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->SetDirectory(0);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->SetStats(0);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->SetMarkerStyle(20);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->SetMarkerSize(1.2);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetXaxis()->SetNdivisions(505);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetXaxis()->SetLabelFont(132);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetXaxis()->SetLabelSize(0.05);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetXaxis()->SetTitleSize(0.06);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetXaxis()->SetTitleFont(132);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetYaxis()->SetLabelFont(132);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetYaxis()->SetLabelSize(0.05);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetYaxis()->SetTitleSize(0.06);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetYaxis()->SetTitleFont(42);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetZaxis()->SetLabelFont(132);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetZaxis()->SetLabelSize(0.05);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetZaxis()->SetTitleSize(0.06);
   Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_CB21D_Norm[mLb]_Comp[pp_ConvexD2]1);
   
   graph->Draw("l");
   
   Double_t CB21D_Norm[mLb]_Comp[cb2_CB2]_fx2[107] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.607,
   5.608,
   5.609,
   5.6095,
   5.61,
   5.6105,
   5.611,
   5.6115,
   5.612,
   5.6125,
   5.61275,
   5.613,
   5.61325,
   5.6135,
   5.614,
   5.6145,
   5.615,
   5.616,
   5.6165,
   5.617,
   5.6175,
   5.61775,
   5.618,
   5.61825,
   5.6185,
   5.61875,
   5.619,
   5.61925,
   5.6195,
   5.61975,
   5.62,
   5.62025,
   5.6205,
   5.62075,
   5.621,
   5.62125,
   5.6215,
   5.62175,
   5.622,
   5.6225,
   5.623,
   5.624,
   5.6245,
   5.625,
   5.6255,
   5.62575,
   5.626,
   5.62625,
   5.6265,
   5.627,
   5.6275,
   5.628,
   5.6285,
   5.629,
   5.6295,
   5.63,
   5.631,
   5.632,
   5.633,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t CB21D_Norm[mLb]_Comp[cb2_CB2]_fy2[107] = {
   0,
   0.004210597,
   0.004210597,
   0.005036178,
   0.006056901,
   0.007327292,
   0.008919634,
   0.01093062,
   0.01349087,
   0.01677866,
   0.02104011,
   0.02661903,
   0.03400198,
   0.04388729,
   0.05729251,
   0.07572504,
   0.1014586,
   0.1379912,
   0.1908235,
   0.2688157,
   0.3866292,
   0.5692664,
   0.8608388,
   1.34224,
   2.168553,
   3.652803,
   4.827134,
   6.466245,
   8.792642,
   10.3159,
   12.15608,
   14.3908,
   17.11976,
   20.4719,
   24.61526,
   29.77061,
   32.81573,
   36.23049,
   40.06707,
   44.33389,
   53.67381,
   63.95412,
   74.99875,
   98.32487,
   109.9227,
   120.9457,
   130.9704,
   135.4782,
   139.584,
   143.2423,
   146.4122,
   149.0571,
   151.1466,
   152.6559,
   153.5673,
   153.87,
   153.5603,
   152.6419,
   151.1257,
   149.0297,
   146.3785,
   143.2028,
   139.539,
   135.4283,
   130.9162,
   120.8845,
   109.8569,
   86.49264,
   74.93319,
   63.89233,
   53.61702,
   48.87917,
   44.57804,
   40.67996,
   37.1449,
   31.02417,
   25.97155,
   21.7905,
   18.32247,
   15.43921,
   13.0367,
   11.03039,
   7.943185,
   5.763396,
   4.212062,
   3.0996,
   1.711607,
   0.9683592,
   0.5602425,
   0.3308946,
   0.199216,
   0.1220942,
   0.07608129,
   0.04815031,
   0.03091937,
   0.02012724,
   0.01327107,
   0.008856713,
   0.005978454,
   0.004079279,
   0.002811942,
   0.001957167,
   0.001374786,
   0.0009741619,
   0.0009741619,
   0.0009741619,
   0};
   graph = new TGraph(107,CB21D_Norm[mLb]_Comp[cb2_CB2]_fx2,CB21D_Norm[mLb]_Comp[cb2_CB2]_fy2);
   graph->SetName("CB21D_Norm[mLb]_Comp[cb2_CB2]");
   graph->SetTitle("Projection of model(CB21D)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2 = new TH1F("Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2","Projection of model(CB21D)",107,5.5466,5.6834);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->SetMinimum(0);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->SetMaximum(169.257);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->SetDirectory(0);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->SetStats(0);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->SetMarkerStyle(20);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->SetMarkerSize(1.2);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetXaxis()->SetNdivisions(505);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetXaxis()->SetLabelFont(132);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetXaxis()->SetLabelSize(0.05);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetXaxis()->SetTitleSize(0.06);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetXaxis()->SetTitleFont(132);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetYaxis()->SetLabelFont(132);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetYaxis()->SetLabelSize(0.05);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetYaxis()->SetTitleSize(0.06);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetYaxis()->SetTitleFont(42);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetZaxis()->SetLabelFont(132);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetZaxis()->SetLabelSize(0.05);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetZaxis()->SetTitleSize(0.06);
   Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_CB21D_Norm[mLb]_Comp[cb2_CB2]2);
   
   graph->Draw("l");
   
   Double_t CB21D_Norm[mLb]_fx3[107] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.607,
   5.608,
   5.609,
   5.6095,
   5.61,
   5.6105,
   5.611,
   5.6115,
   5.612,
   5.6125,
   5.61275,
   5.613,
   5.61325,
   5.6135,
   5.614,
   5.6145,
   5.615,
   5.616,
   5.6165,
   5.617,
   5.6175,
   5.61775,
   5.618,
   5.61825,
   5.6185,
   5.61875,
   5.619,
   5.61925,
   5.6195,
   5.61975,
   5.62,
   5.62025,
   5.6205,
   5.62075,
   5.621,
   5.62125,
   5.6215,
   5.62175,
   5.622,
   5.6225,
   5.623,
   5.624,
   5.6245,
   5.625,
   5.6255,
   5.62575,
   5.626,
   5.62625,
   5.6265,
   5.627,
   5.6275,
   5.628,
   5.6285,
   5.629,
   5.6295,
   5.63,
   5.631,
   5.632,
   5.633,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t CB21D_Norm[mLb]_fy3[107] = {
   0,
   0.9100394,
   0.9100394,
   0.910865,
   0.9118857,
   0.9131561,
   0.9147484,
   0.9167594,
   0.9193196,
   0.9226074,
   0.9268689,
   0.9324478,
   0.9398308,
   0.9497161,
   0.9631213,
   0.9815538,
   1.007287,
   1.04382,
   1.096652,
   1.174644,
   1.292458,
   1.475095,
   1.766668,
   2.248069,
   3.074382,
   4.558632,
   5.732963,
   7.372074,
   9.698471,
   11.22173,
   13.06191,
   15.29663,
   18.02559,
   21.37773,
   25.52109,
   30.67644,
   33.72156,
   37.13632,
   40.9729,
   45.23972,
   54.57964,
   64.85995,
   75.90458,
   99.2307,
   110.8285,
   121.8516,
   131.8763,
   136.384,
   140.4898,
   144.1482,
   147.318,
   149.963,
   152.0524,
   153.5617,
   154.4732,
   154.7758,
   154.4661,
   153.5477,
   152.0315,
   149.9355,
   147.2843,
   144.1086,
   140.4448,
   136.3342,
   131.822,
   121.7903,
   110.7627,
   87.39847,
   75.83902,
   64.79816,
   54.52285,
   49.785,
   45.48387,
   41.58579,
   38.05073,
   31.93,
   26.87738,
   22.69633,
   19.2283,
   16.34503,
   13.94253,
   11.93622,
   8.849014,
   6.669225,
   5.117891,
   4.005429,
   2.617436,
   1.874188,
   1.466071,
   1.236723,
   1.105045,
   1.027923,
   0.9819101,
   0.9539791,
   0.9367482,
   0.925956,
   0.9190998,
   0.9146855,
   0.9118072,
   0.9099081,
   0.9086407,
   0.9077859,
   0.9072036,
   0.9068029,
   0.9068029,
   0.9068029,
   0};
   graph = new TGraph(107,CB21D_Norm[mLb]_fx3,CB21D_Norm[mLb]_fy3);
   graph->SetName("CB21D_Norm[mLb]");
   graph->SetTitle("Projection of model(CB21D)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_CB21D_NormoBmLbcB3 = new TH1F("Graph_CB21D_NormoBmLbcB3","Projection of model(CB21D)",107,5.5466,5.6834);
   Graph_CB21D_NormoBmLbcB3->SetMinimum(0);
   Graph_CB21D_NormoBmLbcB3->SetMaximum(170.2534);
   Graph_CB21D_NormoBmLbcB3->SetDirectory(0);
   Graph_CB21D_NormoBmLbcB3->SetStats(0);
   Graph_CB21D_NormoBmLbcB3->SetMarkerStyle(20);
   Graph_CB21D_NormoBmLbcB3->SetMarkerSize(1.2);
   Graph_CB21D_NormoBmLbcB3->GetXaxis()->SetNdivisions(505);
   Graph_CB21D_NormoBmLbcB3->GetXaxis()->SetLabelFont(132);
   Graph_CB21D_NormoBmLbcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_CB21D_NormoBmLbcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_CB21D_NormoBmLbcB3->GetXaxis()->SetTitleSize(0.06);
   Graph_CB21D_NormoBmLbcB3->GetXaxis()->SetTitleFont(132);
   Graph_CB21D_NormoBmLbcB3->GetYaxis()->SetLabelFont(132);
   Graph_CB21D_NormoBmLbcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_CB21D_NormoBmLbcB3->GetYaxis()->SetTitleSize(0.06);
   Graph_CB21D_NormoBmLbcB3->GetYaxis()->SetTitleFont(42);
   Graph_CB21D_NormoBmLbcB3->GetZaxis()->SetLabelFont(132);
   Graph_CB21D_NormoBmLbcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_CB21D_NormoBmLbcB3->GetZaxis()->SetTitleSize(0.06);
   Graph_CB21D_NormoBmLbcB3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_CB21D_Norm[mLb]3);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3001[55] = {
   5.561,
   5.563,
   5.565,
   5.567,
   5.569,
   5.571,
   5.573,
   5.575,
   5.577,
   5.579,
   5.581,
   5.583,
   5.585,
   5.587,
   5.589,
   5.591,
   5.593,
   5.595,
   5.597,
   5.599,
   5.601,
   5.603,
   5.605,
   5.607,
   5.609,
   5.611,
   5.613,
   5.615,
   5.617,
   5.619,
   5.621,
   5.623,
   5.625,
   5.627,
   5.629,
   5.631,
   5.633,
   5.635,
   5.637,
   5.639,
   5.641,
   5.643,
   5.645,
   5.647,
   5.649,
   5.651,
   5.653,
   5.655,
   5.657,
   5.659,
   5.661,
   5.663,
   5.665,
   5.667,
   5.669};
   Double_t h_ds_1000_fy3001[55] = {
   2,
   0,
   2,
   0,
   0,
   0,
   0,
   0,
   4,
   0,
   1,
   0,
   1,
   3,
   1,
   3,
   0,
   1,
   3,
   1,
   2,
   1,
   1,
   7,
   16,
   16,
   45,
   65,
   127,
   142,
   156,
   100,
   75,
   37,
   16,
   5,
   3,
   0,
   4,
   1,
   0,
   0,
   0,
   3,
   2,
   0,
   0,
   2,
   2,
   1,
   1,
   0,
   0,
   3,
   1};
   Double_t h_ds_1000_felx3001[55] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_fely3001[55] = {
   1.291815,
   0,
   1.291815,
   0,
   0,
   0,
   0,
   0,
   1.914339,
   0,
   0.8272462,
   0,
   0.8272462,
   1.632705,
   0.8272462,
   1.632705,
   0,
   0.8272462,
   1.632705,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   2.58147,
   3.957801,
   3.957801,
   6.683179,
   8.041463,
   10.78051,
   11.42686,
   12,
   9.983255,
   8.640903,
   6.055143,
   3.957801,
   2.159691,
   1.632705,
   0,
   1.914339,
   0.8272462,
   0,
   0,
   0,
   1.632705,
   1.291815,
   0,
   0,
   1.291815,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0,
   1.632705,
   0.8272462};
   Double_t h_ds_1000_fehx3001[55] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_fehy3001[55] = {
   2.63786,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   3.162753,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.918186,
   2.299527,
   2.918186,
   1.147874,
   2.299527,
   2.918186,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   3.770281,
   5.083066,
   5.083066,
   7.757905,
   9.103628,
   11.78051,
   12.42686,
   13,
   11.03336,
   9.698771,
   7.137555,
   5.083066,
   3.382473,
   2.918186,
   1.147874,
   3.162753,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.918186,
   2.63786,
   1.147874,
   1.147874,
   2.63786,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   2.918186,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__mLb");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__mLb",100,5.549,5.681);
   Graph_h_ds_10003001->SetMinimum(0);
   Graph_h_ds_10003001->SetMaximum(185.9);
   Graph_h_ds_10003001->SetDirectory(0);
   Graph_h_ds_10003001->SetStats(0);
   Graph_h_ds_10003001->SetMarkerStyle(20);
   Graph_h_ds_10003001->SetMarkerSize(1.2);
   Graph_h_ds_10003001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("p");
   
   TH1D *frame_17f73ec0__2 = new TH1D("frame_17f73ec0__2","A RooPlot of \"mLb\"",55,5.56,5.67);
   frame_17f73ec0__2->SetBinContent(1,177.45);
   frame_17f73ec0__2->SetMaximum(200);
   frame_17f73ec0__2->SetEntries(1);
   frame_17f73ec0__2->SetDirectory(0);
   frame_17f73ec0__2->SetStats(0);
   frame_17f73ec0__2->SetMarkerStyle(20);
   frame_17f73ec0__2->SetMarkerSize(1.2);
   frame_17f73ec0__2->GetXaxis()->SetNdivisions(505);
   frame_17f73ec0__2->GetXaxis()->SetLabelFont(132);
   frame_17f73ec0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_17f73ec0__2->GetXaxis()->SetLabelSize(0.05);
   frame_17f73ec0__2->GetXaxis()->SetTitleSize(0.06);
   frame_17f73ec0__2->GetXaxis()->SetTitleFont(132);
   frame_17f73ec0__2->GetYaxis()->SetLabelFont(132);
   frame_17f73ec0__2->GetYaxis()->SetLabelSize(0.05);
   frame_17f73ec0__2->GetYaxis()->SetTitleSize(0.06);
   frame_17f73ec0__2->GetYaxis()->SetTitleFont(42);
   frame_17f73ec0__2->GetZaxis()->SetLabelFont(132);
   frame_17f73ec0__2->GetZaxis()->SetLabelSize(0.05);
   frame_17f73ec0__2->GetZaxis()->SetTitleSize(0.06);
   frame_17f73ec0__2->GetZaxis()->SetTitleFont(42);
   frame_17f73ec0__2->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1b_log.C <==
void Fig1b_log()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Apr 30 17:48:17 2018) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",1,1,1000,776);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.540988,-0.969593,5.67679,3.208926);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetLogy();
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1828c4f0__3 = new TH1D("frame_1828c4f0__3","A RooPlot of \"mLb\"",55,5.56,5.67);
   frame_1828c4f0__3->SetBinContent(1,177.45);
   frame_1828c4f0__3->SetMinimum(0.5);
   frame_1828c4f0__3->SetMaximum(1000);
   frame_1828c4f0__3->SetEntries(1);
   frame_1828c4f0__3->SetDirectory(0);
   frame_1828c4f0__3->SetStats(0);
   frame_1828c4f0__3->SetMarkerStyle(20);
   frame_1828c4f0__3->SetMarkerSize(1.2);
   frame_1828c4f0__3->GetXaxis()->SetNdivisions(505);
   frame_1828c4f0__3->GetXaxis()->SetLabelFont(132);
   frame_1828c4f0__3->GetXaxis()->SetLabelOffset(0.015);
   frame_1828c4f0__3->GetXaxis()->SetLabelSize(0.05);
   frame_1828c4f0__3->GetXaxis()->SetTitleSize(0.06);
   frame_1828c4f0__3->GetXaxis()->SetTitleFont(132);
   frame_1828c4f0__3->GetYaxis()->SetLabelFont(132);
   frame_1828c4f0__3->GetYaxis()->SetLabelSize(0.05);
   frame_1828c4f0__3->GetYaxis()->SetTitleSize(0.06);
   frame_1828c4f0__3->GetYaxis()->SetTitleFont(42);
   frame_1828c4f0__3->GetZaxis()->SetLabelFont(132);
   frame_1828c4f0__3->GetZaxis()->SetLabelSize(0.05);
   frame_1828c4f0__3->GetZaxis()->SetTitleSize(0.06);
   frame_1828c4f0__3->GetZaxis()->SetTitleFont(42);
   frame_1828c4f0__3->Draw("FUNC");
   
   Double_t CB21D_Norm[mLb]_Comp[pp_ConvexD2]_fx4[61] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.608,
   5.61,
   5.612,
   5.614,
   5.616,
   5.618,
   5.62,
   5.622,
   5.624,
   5.626,
   5.628,
   5.63,
   5.632,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t CB21D_Norm[mLb]_Comp[pp_ConvexD2]_fy4[61] = {
   0,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0.9058288,
   0};
   TGraph *graph = new TGraph(61,CB21D_Norm[mLb]_Comp[pp_ConvexD2]_fx4,CB21D_Norm[mLb]_Comp[pp_ConvexD2]_fy4);
   graph->SetName("CB21D_Norm[mLb]_Comp[pp_ConvexD2]");
   graph->SetTitle("Projection of model(CB21D)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14 = new TH1F("Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14","Projection of model(CB21D)",100,5.5466,5.6834);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14->SetMinimum(0);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14->SetMaximum(0.9964117);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14->SetDirectory(0);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14->SetStats(0);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14->SetMarkerStyle(20);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14->SetMarkerSize(1.2);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14->GetXaxis()->SetNdivisions(505);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14->GetXaxis()->SetLabelFont(132);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14->GetXaxis()->SetTitleFont(132);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14->GetYaxis()->SetLabelFont(132);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14->GetYaxis()->SetTitleFont(42);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14->GetZaxis()->SetLabelFont(132);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBpp_ConvexD2cB14->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_CB21D_Norm[mLb]_Comp[pp_ConvexD2]14);
   
   graph->Draw("l");
   
   Double_t CB21D_Norm[mLb]_Comp[cb2_CB2]_fx5[107] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.607,
   5.608,
   5.609,
   5.6095,
   5.61,
   5.6105,
   5.611,
   5.6115,
   5.612,
   5.6125,
   5.61275,
   5.613,
   5.61325,
   5.6135,
   5.614,
   5.6145,
   5.615,
   5.616,
   5.6165,
   5.617,
   5.6175,
   5.61775,
   5.618,
   5.61825,
   5.6185,
   5.61875,
   5.619,
   5.61925,
   5.6195,
   5.61975,
   5.62,
   5.62025,
   5.6205,
   5.62075,
   5.621,
   5.62125,
   5.6215,
   5.62175,
   5.622,
   5.6225,
   5.623,
   5.624,
   5.6245,
   5.625,
   5.6255,
   5.62575,
   5.626,
   5.62625,
   5.6265,
   5.627,
   5.6275,
   5.628,
   5.6285,
   5.629,
   5.6295,
   5.63,
   5.631,
   5.632,
   5.633,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t CB21D_Norm[mLb]_Comp[cb2_CB2]_fy5[107] = {
   0,
   0.004210597,
   0.004210597,
   0.005036178,
   0.006056901,
   0.007327292,
   0.008919634,
   0.01093062,
   0.01349087,
   0.01677866,
   0.02104011,
   0.02661903,
   0.03400198,
   0.04388729,
   0.05729251,
   0.07572504,
   0.1014586,
   0.1379912,
   0.1908235,
   0.2688157,
   0.3866292,
   0.5692664,
   0.8608388,
   1.34224,
   2.168553,
   3.652803,
   4.827134,
   6.466245,
   8.792642,
   10.3159,
   12.15608,
   14.3908,
   17.11976,
   20.4719,
   24.61526,
   29.77061,
   32.81573,
   36.23049,
   40.06707,
   44.33389,
   53.67381,
   63.95412,
   74.99875,
   98.32487,
   109.9227,
   120.9457,
   130.9704,
   135.4782,
   139.584,
   143.2423,
   146.4122,
   149.0571,
   151.1466,
   152.6559,
   153.5673,
   153.87,
   153.5603,
   152.6419,
   151.1257,
   149.0297,
   146.3785,
   143.2028,
   139.539,
   135.4283,
   130.9162,
   120.8845,
   109.8569,
   86.49264,
   74.93319,
   63.89233,
   53.61702,
   48.87917,
   44.57804,
   40.67996,
   37.1449,
   31.02417,
   25.97155,
   21.7905,
   18.32247,
   15.43921,
   13.0367,
   11.03039,
   7.943185,
   5.763396,
   4.212062,
   3.0996,
   1.711607,
   0.9683592,
   0.5602425,
   0.3308946,
   0.199216,
   0.1220942,
   0.07608129,
   0.04815031,
   0.03091937,
   0.02012724,
   0.01327107,
   0.008856713,
   0.005978454,
   0.004079279,
   0.002811942,
   0.001957167,
   0.001374786,
   0.0009741619,
   0.0009741619,
   0.0009741619,
   0};
   graph = new TGraph(107,CB21D_Norm[mLb]_Comp[cb2_CB2]_fx5,CB21D_Norm[mLb]_Comp[cb2_CB2]_fy5);
   graph->SetName("CB21D_Norm[mLb]_Comp[cb2_CB2]");
   graph->SetTitle("Projection of model(CB21D)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25 = new TH1F("Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25","Projection of model(CB21D)",107,5.5466,5.6834);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25->SetMinimum(0);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25->SetMaximum(169.257);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25->SetDirectory(0);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25->SetStats(0);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25->SetMarkerStyle(20);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25->SetMarkerSize(1.2);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25->GetXaxis()->SetNdivisions(505);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25->GetXaxis()->SetLabelFont(132);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25->GetXaxis()->SetTitleFont(132);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25->GetYaxis()->SetLabelFont(132);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25->GetYaxis()->SetTitleFont(42);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25->GetZaxis()->SetLabelFont(132);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_CB21D_NormoBmLbcB_CompoBcb2_CB2cB25->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_CB21D_Norm[mLb]_Comp[cb2_CB2]25);
   
   graph->Draw("l");
   
   Double_t CB21D_Norm[mLb]_fx6[107] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.607,
   5.608,
   5.609,
   5.6095,
   5.61,
   5.6105,
   5.611,
   5.6115,
   5.612,
   5.6125,
   5.61275,
   5.613,
   5.61325,
   5.6135,
   5.614,
   5.6145,
   5.615,
   5.616,
   5.6165,
   5.617,
   5.6175,
   5.61775,
   5.618,
   5.61825,
   5.6185,
   5.61875,
   5.619,
   5.61925,
   5.6195,
   5.61975,
   5.62,
   5.62025,
   5.6205,
   5.62075,
   5.621,
   5.62125,
   5.6215,
   5.62175,
   5.622,
   5.6225,
   5.623,
   5.624,
   5.6245,
   5.625,
   5.6255,
   5.62575,
   5.626,
   5.62625,
   5.6265,
   5.627,
   5.6275,
   5.628,
   5.6285,
   5.629,
   5.6295,
   5.63,
   5.631,
   5.632,
   5.633,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t CB21D_Norm[mLb]_fy6[107] = {
   0,
   0.9100394,
   0.9100394,
   0.910865,
   0.9118857,
   0.9131561,
   0.9147484,
   0.9167594,
   0.9193196,
   0.9226074,
   0.9268689,
   0.9324478,
   0.9398308,
   0.9497161,
   0.9631213,
   0.9815538,
   1.007287,
   1.04382,
   1.096652,
   1.174644,
   1.292458,
   1.475095,
   1.766668,
   2.248069,
   3.074382,
   4.558632,
   5.732963,
   7.372074,
   9.698471,
   11.22173,
   13.06191,
   15.29663,
   18.02559,
   21.37773,
   25.52109,
   30.67644,
   33.72156,
   37.13632,
   40.9729,
   45.23972,
   54.57964,
   64.85995,
   75.90458,
   99.2307,
   110.8285,
   121.8516,
   131.8763,
   136.384,
   140.4898,
   144.1482,
   147.318,
   149.963,
   152.0524,
   153.5617,
   154.4732,
   154.7758,
   154.4661,
   153.5477,
   152.0315,
   149.9355,
   147.2843,
   144.1086,
   140.4448,
   136.3342,
   131.822,
   121.7903,
   110.7627,
   87.39847,
   75.83902,
   64.79816,
   54.52285,
   49.785,
   45.48387,
   41.58579,
   38.05073,
   31.93,
   26.87738,
   22.69633,
   19.2283,
   16.34503,
   13.94253,
   11.93622,
   8.849014,
   6.669225,
   5.117891,
   4.005429,
   2.617436,
   1.874188,
   1.466071,
   1.236723,
   1.105045,
   1.027923,
   0.9819101,
   0.9539791,
   0.9367482,
   0.925956,
   0.9190998,
   0.9146855,
   0.9118072,
   0.9099081,
   0.9086407,
   0.9077859,
   0.9072036,
   0.9068029,
   0.9068029,
   0.9068029,
   0};
   graph = new TGraph(107,CB21D_Norm[mLb]_fx6,CB21D_Norm[mLb]_fy6);
   graph->SetName("CB21D_Norm[mLb]");
   graph->SetTitle("Projection of model(CB21D)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_CB21D_NormoBmLbcB36 = new TH1F("Graph_Graph_CB21D_NormoBmLbcB36","Projection of model(CB21D)",107,5.5466,5.6834);
   Graph_Graph_CB21D_NormoBmLbcB36->SetMinimum(0);
   Graph_Graph_CB21D_NormoBmLbcB36->SetMaximum(170.2534);
   Graph_Graph_CB21D_NormoBmLbcB36->SetDirectory(0);
   Graph_Graph_CB21D_NormoBmLbcB36->SetStats(0);
   Graph_Graph_CB21D_NormoBmLbcB36->SetMarkerStyle(20);
   Graph_Graph_CB21D_NormoBmLbcB36->SetMarkerSize(1.2);
   Graph_Graph_CB21D_NormoBmLbcB36->GetXaxis()->SetNdivisions(505);
   Graph_Graph_CB21D_NormoBmLbcB36->GetXaxis()->SetLabelFont(132);
   Graph_Graph_CB21D_NormoBmLbcB36->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_CB21D_NormoBmLbcB36->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_CB21D_NormoBmLbcB36->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_CB21D_NormoBmLbcB36->GetXaxis()->SetTitleFont(132);
   Graph_Graph_CB21D_NormoBmLbcB36->GetYaxis()->SetLabelFont(132);
   Graph_Graph_CB21D_NormoBmLbcB36->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_CB21D_NormoBmLbcB36->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_CB21D_NormoBmLbcB36->GetYaxis()->SetTitleFont(42);
   Graph_Graph_CB21D_NormoBmLbcB36->GetZaxis()->SetLabelFont(132);
   Graph_Graph_CB21D_NormoBmLbcB36->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_CB21D_NormoBmLbcB36->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_CB21D_NormoBmLbcB36->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_CB21D_Norm[mLb]36);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3002[55] = {
   5.561,
   5.563,
   5.565,
   5.567,
   5.569,
   5.571,
   5.573,
   5.575,
   5.577,
   5.579,
   5.581,
   5.583,
   5.585,
   5.587,
   5.589,
   5.591,
   5.593,
   5.595,
   5.597,
   5.599,
   5.601,
   5.603,
   5.605,
   5.607,
   5.609,
   5.611,
   5.613,
   5.615,
   5.617,
   5.619,
   5.621,
   5.623,
   5.625,
   5.627,
   5.629,
   5.631,
   5.633,
   5.635,
   5.637,
   5.639,
   5.641,
   5.643,
   5.645,
   5.647,
   5.649,
   5.651,
   5.653,
   5.655,
   5.657,
   5.659,
   5.661,
   5.663,
   5.665,
   5.667,
   5.669};
   Double_t h_ds_1000_fy3002[55] = {
   2,
   0,
   2,
   0,
   0,
   0,
   0,
   0,
   4,
   0,
   1,
   0,
   1,
   3,
   1,
   3,
   0,
   1,
   3,
   1,
   2,
   1,
   1,
   7,
   16,
   16,
   45,
   65,
   127,
   142,
   156,
   100,
   75,
   37,
   16,
   5,
   3,
   0,
   4,
   1,
   0,
   0,
   0,
   3,
   2,
   0,
   0,
   2,
   2,
   1,
   1,
   0,
   0,
   3,
   1};
   Double_t h_ds_1000_felx3002[55] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_fely3002[55] = {
   1.291815,
   0,
   1.291815,
   0,
   0,
   0,
   0,
   0,
   1.914339,
   0,
   0.8272462,
   0,
   0.8272462,
   1.632705,
   0.8272462,
   1.632705,
   0,
   0.8272462,
   1.632705,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   2.58147,
   3.957801,
   3.957801,
   6.683179,
   8.041463,
   10.78051,
   11.42686,
   12,
   9.983255,
   8.640903,
   6.055143,
   3.957801,
   2.159691,
   1.632705,
   0,
   1.914339,
   0.8272462,
   0,
   0,
   0,
   1.632705,
   1.291815,
   0,
   0,
   1.291815,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0,
   1.632705,
   0.8272462};
   Double_t h_ds_1000_fehx3002[55] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_fehy3002[55] = {
   2.63786,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   3.162753,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.918186,
   2.299527,
   2.918186,
   1.147874,
   2.299527,
   2.918186,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   3.770281,
   5.083066,
   5.083066,
   7.757905,
   9.103628,
   11.78051,
   12.42686,
   13,
   11.03336,
   9.698771,
   7.137555,
   5.083066,
   3.382473,
   2.918186,
   1.147874,
   3.162753,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.918186,
   2.63786,
   1.147874,
   1.147874,
   2.63786,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   2.918186,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,h_ds_1000_fx3002,h_ds_1000_fy3002,h_ds_1000_felx3002,h_ds_1000_fehx3002,h_ds_1000_fely3002,h_ds_1000_fehy3002);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__mLb");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_h_ds_100030013002 = new TH1F("Graph_Graph_h_ds_100030013002","Histogram of ds_1000_plot__mLb",100,5.549,5.681);
   Graph_Graph_h_ds_100030013002->SetMinimum(0);
   Graph_Graph_h_ds_100030013002->SetMaximum(185.9);
   Graph_Graph_h_ds_100030013002->SetDirectory(0);
   Graph_Graph_h_ds_100030013002->SetStats(0);
   Graph_Graph_h_ds_100030013002->SetMarkerStyle(20);
   Graph_Graph_h_ds_100030013002->SetMarkerSize(1.2);
   Graph_Graph_h_ds_100030013002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_100030013002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_100030013002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_100030013002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_100030013002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_100030013002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_100030013002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_100030013002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_100030013002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_100030013002->GetYaxis()->SetTitleFont(42);
   Graph_Graph_h_ds_100030013002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_100030013002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_100030013002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_100030013002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_h_ds_100030013002);
   
   grae->Draw("p");
   
   TH1D *frame_1828c4f0__4 = new TH1D("frame_1828c4f0__4","A RooPlot of \"mLb\"",55,5.56,5.67);
   frame_1828c4f0__4->SetBinContent(1,177.45);
   frame_1828c4f0__4->SetMinimum(0.5);
   frame_1828c4f0__4->SetMaximum(1000);
   frame_1828c4f0__4->SetEntries(1);
   frame_1828c4f0__4->SetDirectory(0);
   frame_1828c4f0__4->SetStats(0);
   frame_1828c4f0__4->SetMarkerStyle(20);
   frame_1828c4f0__4->SetMarkerSize(1.2);
   frame_1828c4f0__4->GetXaxis()->SetNdivisions(505);
   frame_1828c4f0__4->GetXaxis()->SetLabelFont(132);
   frame_1828c4f0__4->GetXaxis()->SetLabelOffset(0.015);
   frame_1828c4f0__4->GetXaxis()->SetLabelSize(0.05);
   frame_1828c4f0__4->GetXaxis()->SetTitleSize(0.06);
   frame_1828c4f0__4->GetXaxis()->SetTitleFont(132);
   frame_1828c4f0__4->GetYaxis()->SetLabelFont(132);
   frame_1828c4f0__4->GetYaxis()->SetLabelSize(0.05);
   frame_1828c4f0__4->GetYaxis()->SetTitleSize(0.06);
   frame_1828c4f0__4->GetYaxis()->SetTitleFont(42);
   frame_1828c4f0__4->GetZaxis()->SetLabelFont(132);
   frame_1828c4f0__4->GetZaxis()->SetLabelSize(0.05);
   frame_1828c4f0__4->GetZaxis()->SetTitleSize(0.06);
   frame_1828c4f0__4->GetZaxis()->SetTitleFont(42);
   frame_1828c4f0__4->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2a.C <==
void Fig2a()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Apr 30 17:05:17 2018) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,0,1000,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(4.446634,-10.4528,5.557745,42.65541);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_6fe8a5a0__1 = new TH1D("frame_6fe8a5a0__1","",18,4.602189,5.502189);
   frame_6fe8a5a0__1->SetBinContent(1,23.97815);
   frame_6fe8a5a0__1->SetMinimum(-1.955483);
   frame_6fe8a5a0__1->SetMaximum(40);
   frame_6fe8a5a0__1->SetEntries(1);
   frame_6fe8a5a0__1->SetDirectory(0);
   frame_6fe8a5a0__1->SetStats(0);
   frame_6fe8a5a0__1->SetMarkerStyle(20);
   frame_6fe8a5a0__1->SetMarkerSize(1.2);
   frame_6fe8a5a0__1->GetXaxis()->SetNdivisions(505);
   frame_6fe8a5a0__1->GetXaxis()->SetLabelFont(132);
   frame_6fe8a5a0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_6fe8a5a0__1->GetXaxis()->SetLabelSize(0.075);
   frame_6fe8a5a0__1->GetXaxis()->SetTitleSize(0.06);
   frame_6fe8a5a0__1->GetXaxis()->SetTitleFont(132);
   frame_6fe8a5a0__1->GetYaxis()->SetLabelFont(132);
   frame_6fe8a5a0__1->GetYaxis()->SetLabelSize(0.075);
   frame_6fe8a5a0__1->GetYaxis()->SetTitleSize(0.06);
   frame_6fe8a5a0__1->GetYaxis()->SetTitleFont(42);
   frame_6fe8a5a0__1->GetZaxis()->SetLabelFont(132);
   frame_6fe8a5a0__1->GetZaxis()->SetLabelSize(0.05);
   frame_6fe8a5a0__1->GetZaxis()->SetTitleSize(0.06);
   frame_6fe8a5a0__1->GetZaxis()->SetTitleFont(42);
   frame_6fe8a5a0__1->Draw("FUNC");
   
   Double_t pspol_PSPol_m12_LbPVM_2_Norm[m12_LbPVM]_fx1[62] = {
   4.552189,
   4.552189,
   4.602189,
   4.614689,
   4.620939,
   4.624064,
   4.625627,
   4.627189,
   4.630314,
   4.633439,
   4.639689,
   4.652189,
   4.677189,
   4.702189,
   4.727189,
   4.752189,
   4.777189,
   4.802189,
   4.827189,
   4.852189,
   4.877189,
   4.902189,
   4.914689,
   4.927189,
   4.939689,
   4.952189,
   4.964689,
   4.977189,
   4.989689,
   5.002189,
   5.014689,
   5.027189,
   5.039689,
   5.052189,
   5.064689,
   5.077189,
   5.089689,
   5.102189,
   5.114689,
   5.127189,
   5.152189,
   5.177189,
   5.202189,
   5.227189,
   5.252189,
   5.277189,
   5.302189,
   5.352189,
   5.377189,
   5.402189,
   5.427189,
   5.439689,
   5.452189,
   5.464689,
   5.477189,
   5.480314,
   5.483439,
   5.489689,
   5.502189,
   5.502189,
   5.552189,
   5.552189};
   Double_t pspol_PSPol_m12_LbPVM_2_Norm[m12_LbPVM]_fy1[62] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0.3283335,
   0.497822,
   0.7405027,
   0.9362244,
   1.271747,
   1.856055,
   2.917536,
   3.927473,
   4.90137,
   5.834387,
   6.717825,
   7.542666,
   8.300551,
   8.98407,
   9.586819,
   10.10339,
   10.32793,
   10.52932,
   10.70716,
   10.86109,
   10.9908,
   11.09604,
   11.17661,
   11.23238,
   11.26324,
   11.26916,
   11.25016,
   11.20629,
   11.13767,
   11.04448,
   10.92693,
   10.78532,
   10.61997,
   10.43128,
   9.985739,
   9.453067,
   8.838679,
   8.149151,
   7.392357,
   6.577668,
   5.716212,
   3.908841,
   2.998588,
   2.115405,
   1.292507,
   0.9178977,
   0.5786496,
   0.2868319,
   0.05921565,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(62,pspol_PSPol_m12_LbPVM_2_Norm[m12_LbPVM]_fx1,pspol_PSPol_m12_LbPVM_2_Norm[m12_LbPVM]_fy1);
   graph->SetName("pspol_PSPol_m12_LbPVM_2_Norm[m12_LbPVM]");
   graph->SetTitle("Projection of PhaseSpacePol(PSPol_m12_LbPVM_2)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1 = new TH1F("Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1","Projection of PhaseSpacePol(PSPol_m12_LbPVM_2)",100,4.452189,5.652189);
   Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1->SetMinimum(0);
   Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1->SetMaximum(12.39608);
   Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1->SetDirectory(0);
   Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1->SetStats(0);
   Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1->SetMarkerStyle(20);
   Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1->SetMarkerSize(1.2);
   Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1->GetXaxis()->SetNdivisions(505);
   Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1->GetXaxis()->SetLabelFont(132);
   Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1->GetXaxis()->SetTitleFont(132);
   Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1->GetYaxis()->SetLabelFont(132);
   Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1->GetYaxis()->SetTitleFont(42);
   Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1->GetZaxis()->SetLabelFont(132);
   Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_PSPol_m12_LbPVM_2_Norm[m12_LbPVM]1);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_fx3001[18] = {
   4.627189,
   4.677189,
   4.727189,
   4.777189,
   4.827189,
   4.877189,
   4.927189,
   4.977189,
   5.027189,
   5.077189,
   5.127189,
   5.177189,
   5.227189,
   5.277189,
   5.327189,
   5.377189,
   5.427189,
   5.477189};
   Double_t h_ds_1010_fy3001[18] = {
   -0.3582282,
   2.087854,
   6.192564,
   7.368239,
   3.269849,
   10.80552,
   7.081082,
   11.73974,
   12.60964,
   13.77429,
   18.15712,
   3.385292,
   8.981994,
   5.666667,
   9.064261,
   0.5007359,
   0.4071462,
   0};
   Double_t h_ds_1010_felx3001[18] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_ds_1010_fely3001[18] = {
   0.3582282,
   1.633545,
   2.643409,
   2.933393,
   1.934904,
   3.421894,
   3.354733,
   3.711951,
   3.887848,
   4.008053,
   4.642235,
   2.153738,
   3.362376,
   2.509082,
   3.14962,
   1.147957,
   1.183828,
   0};
   Double_t h_ds_1010_fehx3001[18] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_ds_1010_fehy3001[18] = {
   0.3582282,
   1.633545,
   2.643409,
   2.933393,
   1.934904,
   3.421894,
   3.354733,
   3.711951,
   3.887848,
   4.008053,
   4.642235,
   2.153738,
   3.362376,
   2.509082,
   3.14962,
   1.147957,
   1.183828,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(18,h_ds_1010_fx3001,h_ds_1010_fy3001,h_ds_1010_felx3001,h_ds_1010_fehx3001,h_ds_1010_fely3001,h_ds_1010_fehy3001);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__m12_LbPVM");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_h_ds_10103001 = new TH1F("Graph_h_ds_10103001","Histogram of ds_1010_plot__m12_LbPVM",100,4.512189,5.592189);
   Graph_h_ds_10103001->SetMinimum(-3.134285);
   Graph_h_ds_10103001->SetMaximum(25.15695);
   Graph_h_ds_10103001->SetDirectory(0);
   Graph_h_ds_10103001->SetStats(0);
   Graph_h_ds_10103001->SetMarkerStyle(20);
   Graph_h_ds_10103001->SetMarkerSize(1.2);
   Graph_h_ds_10103001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10103001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10103001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10103001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103001->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10103001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10103001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103001->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103001->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10103001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10103001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103001->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10103001);
   
   grae->Draw("p");
   
   TH1D *frame_6fe8a5a0__2 = new TH1D("frame_6fe8a5a0__2","",18,4.602189,5.502189);
   frame_6fe8a5a0__2->SetBinContent(1,23.97815);
   frame_6fe8a5a0__2->SetMinimum(-1.955483);
   frame_6fe8a5a0__2->SetMaximum(40);
   frame_6fe8a5a0__2->SetEntries(1);
   frame_6fe8a5a0__2->SetDirectory(0);
   frame_6fe8a5a0__2->SetStats(0);
   frame_6fe8a5a0__2->SetMarkerStyle(20);
   frame_6fe8a5a0__2->SetMarkerSize(1.2);
   frame_6fe8a5a0__2->GetXaxis()->SetNdivisions(505);
   frame_6fe8a5a0__2->GetXaxis()->SetLabelFont(132);
   frame_6fe8a5a0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_6fe8a5a0__2->GetXaxis()->SetLabelSize(0.075);
   frame_6fe8a5a0__2->GetXaxis()->SetTitleSize(0.06);
   frame_6fe8a5a0__2->GetXaxis()->SetTitleFont(132);
   frame_6fe8a5a0__2->GetYaxis()->SetLabelFont(132);
   frame_6fe8a5a0__2->GetYaxis()->SetLabelSize(0.075);
   frame_6fe8a5a0__2->GetYaxis()->SetTitleSize(0.06);
   frame_6fe8a5a0__2->GetYaxis()->SetTitleFont(42);
   frame_6fe8a5a0__2->GetZaxis()->SetLabelFont(132);
   frame_6fe8a5a0__2->GetZaxis()->SetLabelSize(0.05);
   frame_6fe8a5a0__2->GetZaxis()->SetTitleSize(0.06);
   frame_6fe8a5a0__2->GetZaxis()->SetTitleFont(42);
   frame_6fe8a5a0__2->Draw("AXISSAME");
   TLine *line = new TLine(4.602189,0,5.502189,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TH1D *frame_6fe8a5a0__3 = new TH1D("frame_6fe8a5a0__3","",18,4.602189,5.502189);
   frame_6fe8a5a0__3->SetBinContent(1,23.97815);
   frame_6fe8a5a0__3->SetMinimum(-1.955483);
   frame_6fe8a5a0__3->SetMaximum(40);
   frame_6fe8a5a0__3->SetEntries(1);
   frame_6fe8a5a0__3->SetDirectory(0);
   frame_6fe8a5a0__3->SetStats(0);
   frame_6fe8a5a0__3->SetMarkerStyle(20);
   frame_6fe8a5a0__3->SetMarkerSize(1.2);
   frame_6fe8a5a0__3->GetXaxis()->SetNdivisions(505);
   frame_6fe8a5a0__3->GetXaxis()->SetLabelFont(132);
   frame_6fe8a5a0__3->GetXaxis()->SetLabelOffset(0.015);
   frame_6fe8a5a0__3->GetXaxis()->SetLabelSize(0.075);
   frame_6fe8a5a0__3->GetXaxis()->SetTitleSize(0.06);
   frame_6fe8a5a0__3->GetXaxis()->SetTitleFont(132);
   frame_6fe8a5a0__3->GetYaxis()->SetLabelFont(132);
   frame_6fe8a5a0__3->GetYaxis()->SetLabelSize(0.075);
   frame_6fe8a5a0__3->GetYaxis()->SetTitleSize(0.06);
   frame_6fe8a5a0__3->GetYaxis()->SetTitleFont(42);
   frame_6fe8a5a0__3->GetZaxis()->SetLabelFont(132);
   frame_6fe8a5a0__3->GetZaxis()->SetLabelSize(0.05);
   frame_6fe8a5a0__3->GetZaxis()->SetTitleSize(0.06);
   frame_6fe8a5a0__3->GetZaxis()->SetTitleFont(42);
   frame_6fe8a5a0__3->Draw("FUNCSAME");
   
   Double_t pspol_PSPol_m12_LbPVM_2_Norm[m12_LbPVM]_fx2[62] = {
   4.552189,
   4.552189,
   4.602189,
   4.614689,
   4.620939,
   4.624064,
   4.625627,
   4.627189,
   4.630314,
   4.633439,
   4.639689,
   4.652189,
   4.677189,
   4.702189,
   4.727189,
   4.752189,
   4.777189,
   4.802189,
   4.827189,
   4.852189,
   4.877189,
   4.902189,
   4.914689,
   4.927189,
   4.939689,
   4.952189,
   4.964689,
   4.977189,
   4.989689,
   5.002189,
   5.014689,
   5.027189,
   5.039689,
   5.052189,
   5.064689,
   5.077189,
   5.089689,
   5.102189,
   5.114689,
   5.127189,
   5.152189,
   5.177189,
   5.202189,
   5.227189,
   5.252189,
   5.277189,
   5.302189,
   5.352189,
   5.377189,
   5.402189,
   5.427189,
   5.439689,
   5.452189,
   5.464689,
   5.477189,
   5.480314,
   5.483439,
   5.489689,
   5.502189,
   5.502189,
   5.552189,
   5.552189};
   Double_t pspol_PSPol_m12_LbPVM_2_Norm[m12_LbPVM]_fy2[62] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0.3283335,
   0.497822,
   0.7405027,
   0.9362244,
   1.271747,
   1.856055,
   2.917536,
   3.927473,
   4.90137,
   5.834387,
   6.717825,
   7.542666,
   8.300551,
   8.98407,
   9.586819,
   10.10339,
   10.32793,
   10.52932,
   10.70716,
   10.86109,
   10.9908,
   11.09604,
   11.17661,
   11.23238,
   11.26324,
   11.26916,
   11.25016,
   11.20629,
   11.13767,
   11.04448,
   10.92693,
   10.78532,
   10.61997,
   10.43128,
   9.985739,
   9.453067,
   8.838679,
   8.149151,
   7.392357,
   6.577668,
   5.716212,
   3.908841,
   2.998588,
   2.115405,
   1.292507,
   0.9178977,
   0.5786496,
   0.2868319,
   0.05921565,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(62,pspol_PSPol_m12_LbPVM_2_Norm[m12_LbPVM]_fx2,pspol_PSPol_m12_LbPVM_2_Norm[m12_LbPVM]_fy2);
   graph->SetName("pspol_PSPol_m12_LbPVM_2_Norm[m12_LbPVM]");
   graph->SetTitle("Projection of PhaseSpacePol(PSPol_m12_LbPVM_2)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12 = new TH1F("Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12","Projection of PhaseSpacePol(PSPol_m12_LbPVM_2)",100,4.452189,5.652189);
   Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12->SetMinimum(0);
   Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12->SetMaximum(12.39608);
   Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12->SetDirectory(0);
   Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12->SetStats(0);
   Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12->SetMarkerStyle(20);
   Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12->SetMarkerSize(1.2);
   Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12->GetXaxis()->SetNdivisions(505);
   Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12->GetXaxis()->SetLabelFont(132);
   Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12->GetXaxis()->SetTitleFont(132);
   Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12->GetYaxis()->SetLabelFont(132);
   Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12->GetYaxis()->SetTitleFont(42);
   Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12->GetZaxis()->SetLabelFont(132);
   Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_pspol_PSPol_m12_LbPVM_2_NormoBm12_LbPVMcB12->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_pspol_PSPol_m12_LbPVM_2_Norm[m12_LbPVM]12);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_fx3002[18] = {
   4.627189,
   4.677189,
   4.727189,
   4.777189,
   4.827189,
   4.877189,
   4.927189,
   4.977189,
   5.027189,
   5.077189,
   5.127189,
   5.177189,
   5.227189,
   5.277189,
   5.327189,
   5.377189,
   5.427189,
   5.477189};
   Double_t h_ds_1010_fy3002[18] = {
   -0.3582282,
   2.087854,
   6.192564,
   7.368239,
   3.269849,
   10.80552,
   7.081082,
   11.73974,
   12.60964,
   13.77429,
   18.15712,
   3.385292,
   8.981994,
   5.666667,
   9.064261,
   0.5007359,
   0.4071462,
   0};
   Double_t h_ds_1010_felx3002[18] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_ds_1010_fely3002[18] = {
   0.3582282,
   1.633545,
   2.643409,
   2.933393,
   1.934904,
   3.421894,
   3.354733,
   3.711951,
   3.887848,
   4.008053,
   4.642235,
   2.153738,
   3.362376,
   2.509082,
   3.14962,
   1.147957,
   1.183828,
   0};
   Double_t h_ds_1010_fehx3002[18] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_ds_1010_fehy3002[18] = {
   0.3582282,
   1.633545,
   2.643409,
   2.933393,
   1.934904,
   3.421894,
   3.354733,
   3.711951,
   3.887848,
   4.008053,
   4.642235,
   2.153738,
   3.362376,
   2.509082,
   3.14962,
   1.147957,
   1.183828,
   0};
   grae = new TGraphAsymmErrors(18,h_ds_1010_fx3002,h_ds_1010_fy3002,h_ds_1010_felx3002,h_ds_1010_fehx3002,h_ds_1010_fely3002,h_ds_1010_fehy3002);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__m12_LbPVM");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_h_ds_101030013002 = new TH1F("Graph_Graph_h_ds_101030013002","Histogram of ds_1010_plot__m12_LbPVM",100,4.512189,5.592189);
   Graph_Graph_h_ds_101030013002->SetMinimum(-3.134285);
   Graph_Graph_h_ds_101030013002->SetMaximum(25.15695);
   Graph_Graph_h_ds_101030013002->SetDirectory(0);
   Graph_Graph_h_ds_101030013002->SetStats(0);
   Graph_Graph_h_ds_101030013002->SetMarkerStyle(20);
   Graph_Graph_h_ds_101030013002->SetMarkerSize(1.2);
   Graph_Graph_h_ds_101030013002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_101030013002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_101030013002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_101030013002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_101030013002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_101030013002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_101030013002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_101030013002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_101030013002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_101030013002->GetYaxis()->SetTitleFont(42);
   Graph_Graph_h_ds_101030013002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_101030013002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_101030013002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_101030013002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_h_ds_101030013002);
   
   grae->Draw("p");
   
   TH1D *frame_6fe8a5a0__4 = new TH1D("frame_6fe8a5a0__4","",18,4.602189,5.502189);
   frame_6fe8a5a0__4->SetBinContent(1,23.97815);
   frame_6fe8a5a0__4->SetMinimum(-1.955483);
   frame_6fe8a5a0__4->SetMaximum(40);
   frame_6fe8a5a0__4->SetEntries(1);
   frame_6fe8a5a0__4->SetDirectory(0);
   frame_6fe8a5a0__4->SetStats(0);
   frame_6fe8a5a0__4->SetMarkerStyle(20);
   frame_6fe8a5a0__4->SetMarkerSize(1.2);
   frame_6fe8a5a0__4->GetXaxis()->SetNdivisions(505);
   frame_6fe8a5a0__4->GetXaxis()->SetLabelFont(132);
   frame_6fe8a5a0__4->GetXaxis()->SetLabelOffset(0.015);
   frame_6fe8a5a0__4->GetXaxis()->SetLabelSize(0.075);
   frame_6fe8a5a0__4->GetXaxis()->SetTitleSize(0.06);
   frame_6fe8a5a0__4->GetXaxis()->SetTitleFont(132);
   frame_6fe8a5a0__4->GetYaxis()->SetLabelFont(132);
   frame_6fe8a5a0__4->GetYaxis()->SetLabelSize(0.075);
   frame_6fe8a5a0__4->GetYaxis()->SetTitleSize(0.06);
   frame_6fe8a5a0__4->GetYaxis()->SetTitleFont(42);
   frame_6fe8a5a0__4->GetZaxis()->SetLabelFont(132);
   frame_6fe8a5a0__4->GetZaxis()->SetLabelSize(0.05);
   frame_6fe8a5a0__4->GetZaxis()->SetTitleSize(0.06);
   frame_6fe8a5a0__4->GetZaxis()->SetTitleFont(42);
   frame_6fe8a5a0__4->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2b.C <==
void Fig2b()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Apr 30 17:20:01 2018) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",1,1,1000,776);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.647932,-9.710799,4.759043,42.61636);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_8afb07a0__9 = new TH1D("frame_8afb07a0__9","",18,3.803488,4.703488);
   frame_8afb07a0__9->SetBinContent(1,21.99799);
   frame_8afb07a0__9->SetMinimum(-1.338454);
   frame_8afb07a0__9->SetMaximum(40);
   frame_8afb07a0__9->SetEntries(1);
   frame_8afb07a0__9->SetDirectory(0);
   frame_8afb07a0__9->SetStats(0);
   frame_8afb07a0__9->SetMarkerStyle(20);
   frame_8afb07a0__9->SetMarkerSize(1.2);
   frame_8afb07a0__9->GetXaxis()->SetNdivisions(505);
   frame_8afb07a0__9->GetXaxis()->SetLabelFont(132);
   frame_8afb07a0__9->GetXaxis()->SetLabelOffset(0.015);
   frame_8afb07a0__9->GetXaxis()->SetLabelSize(0.075);
   frame_8afb07a0__9->GetXaxis()->SetTitleSize(0.06);
   frame_8afb07a0__9->GetXaxis()->SetTitleFont(132);
   frame_8afb07a0__9->GetYaxis()->SetLabelFont(132);
   frame_8afb07a0__9->GetYaxis()->SetLabelSize(0.075);
   frame_8afb07a0__9->GetYaxis()->SetTitleSize(0.06);
   frame_8afb07a0__9->GetYaxis()->SetTitleFont(42);
   frame_8afb07a0__9->GetZaxis()->SetLabelFont(132);
   frame_8afb07a0__9->GetZaxis()->SetLabelSize(0.05);
   frame_8afb07a0__9->GetZaxis()->SetTitleSize(0.06);
   frame_8afb07a0__9->GetZaxis()->SetTitleFont(42);
   frame_8afb07a0__9->Draw("FUNC");
   
   Double_t pspol_PSPol_m13_LbPVM_6_Norm[m13_LbPVM]_fx5[62] = {
   3.753488,
   3.753488,
   3.803488,
   3.815988,
   3.822238,
   3.825363,
   3.828488,
   3.840988,
   3.853488,
   3.865988,
   3.878488,
   3.903488,
   3.928488,
   3.953488,
   4.003488,
   4.028488,
   4.053488,
   4.078488,
   4.103488,
   4.128488,
   4.153488,
   4.178488,
   4.203488,
   4.228488,
   4.240988,
   4.253488,
   4.265988,
   4.278488,
   4.290988,
   4.303488,
   4.315988,
   4.328488,
   4.340988,
   4.353488,
   4.365988,
   4.378488,
   4.390988,
   4.403488,
   4.415988,
   4.428488,
   4.440988,
   4.453488,
   4.465988,
   4.478488,
   4.490988,
   4.503488,
   4.515988,
   4.528488,
   4.540988,
   4.553488,
   4.578488,
   4.603488,
   4.653488,
   4.678488,
   4.68005,
   4.681613,
   4.684738,
   4.690988,
   4.703488,
   4.703488,
   4.753488,
   4.753488};
   Double_t pspol_PSPol_m13_LbPVM_6_Norm[m13_LbPVM]_fy5[62] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0.07443984,
   0.3166585,
   0.6112992,
   0.948343,
   1.317577,
   2.123824,
   2.986074,
   3.873903,
   5.638792,
   6.482386,
   7.282479,
   8.028545,
   8.711799,
   9.324973,
   9.862137,
   10.31853,
   10.69041,
   10.97488,
   11.08362,
   11.16971,
   11.23296,
   11.27318,
   11.29019,
   11.28385,
   11.25399,
   11.20045,
   11.12306,
   11.02166,
   10.89605,
   10.74602,
   10.57137,
   10.37185,
   10.14722,
   9.897233,
   9.621626,
   9.32016,
   8.992617,
   8.638823,
   8.258668,
   7.852144,
   7.419376,
   6.960675,
   6.476594,
   5.968011,
   4.883053,
   3.723625,
   1.338003,
   0.2326357,
   0.1463777,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(62,pspol_PSPol_m13_LbPVM_6_Norm[m13_LbPVM]_fx5,pspol_PSPol_m13_LbPVM_6_Norm[m13_LbPVM]_fy5);
   graph->SetName("pspol_PSPol_m13_LbPVM_6_Norm[m13_LbPVM]");
   graph->SetTitle("Projection of PhaseSpacePol(PSPol_m13_LbPVM_6)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5 = new TH1F("Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5","Projection of PhaseSpacePol(PSPol_m13_LbPVM_6)",100,3.653488,4.853488);
   Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5->SetMinimum(0);
   Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5->SetMaximum(12.41921);
   Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5->SetDirectory(0);
   Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5->SetStats(0);
   Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5->SetMarkerStyle(20);
   Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5->SetMarkerSize(1.2);
   Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5->GetXaxis()->SetNdivisions(505);
   Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5->GetXaxis()->SetLabelFont(132);
   Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5->GetXaxis()->SetTitleFont(132);
   Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5->GetYaxis()->SetLabelFont(132);
   Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5->GetYaxis()->SetTitleFont(42);
   Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5->GetZaxis()->SetLabelFont(132);
   Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_PSPol_m13_LbPVM_6_Norm[m13_LbPVM]5);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_fx3005[18] = {
   3.828488,
   3.878488,
   3.928488,
   3.978488,
   4.028488,
   4.078488,
   4.128488,
   4.178488,
   4.228488,
   4.278488,
   4.328488,
   4.378488,
   4.428488,
   4.478488,
   4.528488,
   4.578488,
   4.628488,
   4.678488};
   Double_t h_ds_1010_fy3005[18] = {
   0,
   0,
   1.742958,
   4.625747,
   6.950671,
   5.351024,
   6.120133,
   12.65616,
   11.19536,
   16.72149,
   14.08821,
   10.13559,
   8.570563,
   8.134125,
   6.167379,
   4.7383,
   3.536047,
   0};
   Double_t h_ds_1010_felx3005[18] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_ds_1010_fely3005[18] = {
   0,
   0,
   2.020665,
   2.286079,
   2.856013,
   2.565694,
   2.910678,
   3.924478,
   3.683215,
   4.215752,
   4.048515,
   3.515624,
   3.402631,
   3.072483,
   2.771344,
   2.46118,
   1.928081,
   0};
   Double_t h_ds_1010_fehx3005[18] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_ds_1010_fehy3005[18] = {
   0,
   0,
   2.020665,
   2.286079,
   2.856013,
   2.565694,
   2.910678,
   3.924478,
   3.683215,
   4.215752,
   4.048515,
   3.515624,
   3.402631,
   3.072483,
   2.771344,
   2.46118,
   1.928081,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(18,h_ds_1010_fx3005,h_ds_1010_fy3005,h_ds_1010_felx3005,h_ds_1010_fehx3005,h_ds_1010_fely3005,h_ds_1010_fehy3005);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__m13_LbPVM");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_h_ds_10103005 = new TH1F("Graph_h_ds_10103005","Histogram of ds_1010_plot__m13_LbPVM",100,3.713488,4.793488);
   Graph_h_ds_10103005->SetMinimum(-2.399202);
   Graph_h_ds_10103005->SetMaximum(23.05874);
   Graph_h_ds_10103005->SetDirectory(0);
   Graph_h_ds_10103005->SetStats(0);
   Graph_h_ds_10103005->SetMarkerStyle(20);
   Graph_h_ds_10103005->SetMarkerSize(1.2);
   Graph_h_ds_10103005->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10103005->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10103005->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10103005->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103005->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103005->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10103005->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10103005->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103005->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103005->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10103005->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10103005->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103005->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10103005);
   
   grae->Draw("p");
   
   TH1D *frame_8afb07a0__10 = new TH1D("frame_8afb07a0__10","",18,3.803488,4.703488);
   frame_8afb07a0__10->SetBinContent(1,21.99799);
   frame_8afb07a0__10->SetMinimum(-1.338454);
   frame_8afb07a0__10->SetMaximum(40);
   frame_8afb07a0__10->SetEntries(1);
   frame_8afb07a0__10->SetDirectory(0);
   frame_8afb07a0__10->SetStats(0);
   frame_8afb07a0__10->SetMarkerStyle(20);
   frame_8afb07a0__10->SetMarkerSize(1.2);
   frame_8afb07a0__10->GetXaxis()->SetNdivisions(505);
   frame_8afb07a0__10->GetXaxis()->SetLabelFont(132);
   frame_8afb07a0__10->GetXaxis()->SetLabelOffset(0.015);
   frame_8afb07a0__10->GetXaxis()->SetLabelSize(0.075);
   frame_8afb07a0__10->GetXaxis()->SetTitleSize(0.06);
   frame_8afb07a0__10->GetXaxis()->SetTitleFont(132);
   frame_8afb07a0__10->GetYaxis()->SetLabelFont(132);
   frame_8afb07a0__10->GetYaxis()->SetLabelSize(0.075);
   frame_8afb07a0__10->GetYaxis()->SetTitleSize(0.06);
   frame_8afb07a0__10->GetYaxis()->SetTitleFont(42);
   frame_8afb07a0__10->GetZaxis()->SetLabelFont(132);
   frame_8afb07a0__10->GetZaxis()->SetLabelSize(0.05);
   frame_8afb07a0__10->GetZaxis()->SetTitleSize(0.06);
   frame_8afb07a0__10->GetZaxis()->SetTitleFont(42);
   frame_8afb07a0__10->Draw("AXISSAME");
   TLine *line = new TLine(3.803488,0,4.703488,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TH1D *frame_8afb07a0__11 = new TH1D("frame_8afb07a0__11","",18,3.803488,4.703488);
   frame_8afb07a0__11->SetBinContent(1,21.99799);
   frame_8afb07a0__11->SetMinimum(-1.338454);
   frame_8afb07a0__11->SetMaximum(40);
   frame_8afb07a0__11->SetEntries(1);
   frame_8afb07a0__11->SetDirectory(0);
   frame_8afb07a0__11->SetStats(0);
   frame_8afb07a0__11->SetMarkerStyle(20);
   frame_8afb07a0__11->SetMarkerSize(1.2);
   frame_8afb07a0__11->GetXaxis()->SetNdivisions(505);
   frame_8afb07a0__11->GetXaxis()->SetLabelFont(132);
   frame_8afb07a0__11->GetXaxis()->SetLabelOffset(0.015);
   frame_8afb07a0__11->GetXaxis()->SetLabelSize(0.075);
   frame_8afb07a0__11->GetXaxis()->SetTitleSize(0.06);
   frame_8afb07a0__11->GetXaxis()->SetTitleFont(132);
   frame_8afb07a0__11->GetYaxis()->SetLabelFont(132);
   frame_8afb07a0__11->GetYaxis()->SetLabelSize(0.075);
   frame_8afb07a0__11->GetYaxis()->SetTitleSize(0.06);
   frame_8afb07a0__11->GetYaxis()->SetTitleFont(42);
   frame_8afb07a0__11->GetZaxis()->SetLabelFont(132);
   frame_8afb07a0__11->GetZaxis()->SetLabelSize(0.05);
   frame_8afb07a0__11->GetZaxis()->SetTitleSize(0.06);
   frame_8afb07a0__11->GetZaxis()->SetTitleFont(42);
   frame_8afb07a0__11->Draw("FUNCSAME");
   
   Double_t pspol_PSPol_m13_LbPVM_6_Norm[m13_LbPVM]_fx6[62] = {
   3.753488,
   3.753488,
   3.803488,
   3.815988,
   3.822238,
   3.825363,
   3.828488,
   3.840988,
   3.853488,
   3.865988,
   3.878488,
   3.903488,
   3.928488,
   3.953488,
   4.003488,
   4.028488,
   4.053488,
   4.078488,
   4.103488,
   4.128488,
   4.153488,
   4.178488,
   4.203488,
   4.228488,
   4.240988,
   4.253488,
   4.265988,
   4.278488,
   4.290988,
   4.303488,
   4.315988,
   4.328488,
   4.340988,
   4.353488,
   4.365988,
   4.378488,
   4.390988,
   4.403488,
   4.415988,
   4.428488,
   4.440988,
   4.453488,
   4.465988,
   4.478488,
   4.490988,
   4.503488,
   4.515988,
   4.528488,
   4.540988,
   4.553488,
   4.578488,
   4.603488,
   4.653488,
   4.678488,
   4.68005,
   4.681613,
   4.684738,
   4.690988,
   4.703488,
   4.703488,
   4.753488,
   4.753488};
   Double_t pspol_PSPol_m13_LbPVM_6_Norm[m13_LbPVM]_fy6[62] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0.07443984,
   0.3166585,
   0.6112992,
   0.948343,
   1.317577,
   2.123824,
   2.986074,
   3.873903,
   5.638792,
   6.482386,
   7.282479,
   8.028545,
   8.711799,
   9.324973,
   9.862137,
   10.31853,
   10.69041,
   10.97488,
   11.08362,
   11.16971,
   11.23296,
   11.27318,
   11.29019,
   11.28385,
   11.25399,
   11.20045,
   11.12306,
   11.02166,
   10.89605,
   10.74602,
   10.57137,
   10.37185,
   10.14722,
   9.897233,
   9.621626,
   9.32016,
   8.992617,
   8.638823,
   8.258668,
   7.852144,
   7.419376,
   6.960675,
   6.476594,
   5.968011,
   4.883053,
   3.723625,
   1.338003,
   0.2326357,
   0.1463777,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(62,pspol_PSPol_m13_LbPVM_6_Norm[m13_LbPVM]_fx6,pspol_PSPol_m13_LbPVM_6_Norm[m13_LbPVM]_fy6);
   graph->SetName("pspol_PSPol_m13_LbPVM_6_Norm[m13_LbPVM]");
   graph->SetTitle("Projection of PhaseSpacePol(PSPol_m13_LbPVM_6)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56 = new TH1F("Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56","Projection of PhaseSpacePol(PSPol_m13_LbPVM_6)",100,3.653488,4.853488);
   Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56->SetMinimum(0);
   Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56->SetMaximum(12.41921);
   Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56->SetDirectory(0);
   Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56->SetStats(0);
   Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56->SetMarkerStyle(20);
   Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56->SetMarkerSize(1.2);
   Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56->GetXaxis()->SetNdivisions(505);
   Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56->GetXaxis()->SetLabelFont(132);
   Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56->GetXaxis()->SetTitleFont(132);
   Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56->GetYaxis()->SetLabelFont(132);
   Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56->GetYaxis()->SetTitleFont(42);
   Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56->GetZaxis()->SetLabelFont(132);
   Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_pspol_PSPol_m13_LbPVM_6_NormoBm13_LbPVMcB56->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_pspol_PSPol_m13_LbPVM_6_Norm[m13_LbPVM]56);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_fx3006[18] = {
   3.828488,
   3.878488,
   3.928488,
   3.978488,
   4.028488,
   4.078488,
   4.128488,
   4.178488,
   4.228488,
   4.278488,
   4.328488,
   4.378488,
   4.428488,
   4.478488,
   4.528488,
   4.578488,
   4.628488,
   4.678488};
   Double_t h_ds_1010_fy3006[18] = {
   0,
   0,
   1.742958,
   4.625747,
   6.950671,
   5.351024,
   6.120133,
   12.65616,
   11.19536,
   16.72149,
   14.08821,
   10.13559,
   8.570563,
   8.134125,
   6.167379,
   4.7383,
   3.536047,
   0};
   Double_t h_ds_1010_felx3006[18] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_ds_1010_fely3006[18] = {
   0,
   0,
   2.020665,
   2.286079,
   2.856013,
   2.565694,
   2.910678,
   3.924478,
   3.683215,
   4.215752,
   4.048515,
   3.515624,
   3.402631,
   3.072483,
   2.771344,
   2.46118,
   1.928081,
   0};
   Double_t h_ds_1010_fehx3006[18] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_ds_1010_fehy3006[18] = {
   0,
   0,
   2.020665,
   2.286079,
   2.856013,
   2.565694,
   2.910678,
   3.924478,
   3.683215,
   4.215752,
   4.048515,
   3.515624,
   3.402631,
   3.072483,
   2.771344,
   2.46118,
   1.928081,
   0};
   grae = new TGraphAsymmErrors(18,h_ds_1010_fx3006,h_ds_1010_fy3006,h_ds_1010_felx3006,h_ds_1010_fehx3006,h_ds_1010_fely3006,h_ds_1010_fehy3006);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__m13_LbPVM");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_h_ds_101030053006 = new TH1F("Graph_Graph_h_ds_101030053006","Histogram of ds_1010_plot__m13_LbPVM",100,3.713488,4.793488);
   Graph_Graph_h_ds_101030053006->SetMinimum(-2.399202);
   Graph_Graph_h_ds_101030053006->SetMaximum(23.05874);
   Graph_Graph_h_ds_101030053006->SetDirectory(0);
   Graph_Graph_h_ds_101030053006->SetStats(0);
   Graph_Graph_h_ds_101030053006->SetMarkerStyle(20);
   Graph_Graph_h_ds_101030053006->SetMarkerSize(1.2);
   Graph_Graph_h_ds_101030053006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_101030053006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_101030053006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_101030053006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_101030053006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_101030053006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_101030053006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_101030053006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_101030053006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_101030053006->GetYaxis()->SetTitleFont(42);
   Graph_Graph_h_ds_101030053006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_101030053006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_101030053006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_101030053006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_h_ds_101030053006);
   
   grae->Draw("p");
   
   TH1D *frame_8afb07a0__12 = new TH1D("frame_8afb07a0__12","",18,3.803488,4.703488);
   frame_8afb07a0__12->SetBinContent(1,21.99799);
   frame_8afb07a0__12->SetMinimum(-1.338454);
   frame_8afb07a0__12->SetMaximum(40);
   frame_8afb07a0__12->SetEntries(1);
   frame_8afb07a0__12->SetDirectory(0);
   frame_8afb07a0__12->SetStats(0);
   frame_8afb07a0__12->SetMarkerStyle(20);
   frame_8afb07a0__12->SetMarkerSize(1.2);
   frame_8afb07a0__12->GetXaxis()->SetNdivisions(505);
   frame_8afb07a0__12->GetXaxis()->SetLabelFont(132);
   frame_8afb07a0__12->GetXaxis()->SetLabelOffset(0.015);
   frame_8afb07a0__12->GetXaxis()->SetLabelSize(0.075);
   frame_8afb07a0__12->GetXaxis()->SetTitleSize(0.06);
   frame_8afb07a0__12->GetXaxis()->SetTitleFont(132);
   frame_8afb07a0__12->GetYaxis()->SetLabelFont(132);
   frame_8afb07a0__12->GetYaxis()->SetLabelSize(0.075);
   frame_8afb07a0__12->GetYaxis()->SetTitleSize(0.06);
   frame_8afb07a0__12->GetYaxis()->SetTitleFont(42);
   frame_8afb07a0__12->GetZaxis()->SetLabelFont(132);
   frame_8afb07a0__12->GetZaxis()->SetLabelSize(0.05);
   frame_8afb07a0__12->GetZaxis()->SetTitleSize(0.06);
   frame_8afb07a0__12->GetZaxis()->SetTitleFont(42);
   frame_8afb07a0__12->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2c.C <==
void Fig2c()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Apr 30 17:13:41 2018) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",1,1,1000,776);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.9001073,-10.25276,2.011218,42.64488);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_8af68180__5 = new TH1D("frame_8af68180__5","",18,1.055663,1.955663);
   frame_8af68180__5->SetBinContent(1,22.41053);
   frame_8af68180__5->SetMinimum(-1.789135);
   frame_8af68180__5->SetMaximum(40);
   frame_8af68180__5->SetEntries(1);
   frame_8af68180__5->SetDirectory(0);
   frame_8af68180__5->SetStats(0);
   frame_8af68180__5->SetMarkerStyle(20);
   frame_8af68180__5->SetMarkerSize(1.2);
   frame_8af68180__5->GetXaxis()->SetNdivisions(505);
   frame_8af68180__5->GetXaxis()->SetLabelFont(132);
   frame_8af68180__5->GetXaxis()->SetLabelOffset(0.015);
   frame_8af68180__5->GetXaxis()->SetLabelSize(0.075);
   frame_8af68180__5->GetXaxis()->SetTitleSize(0.06);
   frame_8af68180__5->GetXaxis()->SetTitleFont(132);
   frame_8af68180__5->GetYaxis()->SetLabelFont(132);
   frame_8af68180__5->GetYaxis()->SetLabelSize(0.075);
   frame_8af68180__5->GetYaxis()->SetTitleSize(0.06);
   frame_8af68180__5->GetYaxis()->SetTitleFont(42);
   frame_8af68180__5->GetZaxis()->SetLabelFont(132);
   frame_8af68180__5->GetZaxis()->SetLabelSize(0.05);
   frame_8af68180__5->GetZaxis()->SetTitleSize(0.06);
   frame_8af68180__5->GetZaxis()->SetTitleFont(42);
   frame_8af68180__5->Draw("FUNC");
   
   Double_t pspol_PSPol_m23_LbPVM_6_Norm[m23_LbPVM]_fx3[75] = {
   1.005663,
   1.005663,
   1.055663,
   1.068163,
   1.074413,
   1.077538,
   1.0791,
   1.080663,
   1.082225,
   1.083788,
   1.086913,
   1.090038,
   1.093163,
   1.099413,
   1.105663,
   1.118163,
   1.130663,
   1.143163,
   1.155663,
   1.168163,
   1.180663,
   1.205663,
   1.230663,
   1.255663,
   1.280663,
   1.305663,
   1.330663,
   1.355663,
   1.380663,
   1.405663,
   1.430663,
   1.455663,
   1.480663,
   1.505663,
   1.555663,
   1.605663,
   1.655663,
   1.680663,
   1.705663,
   1.730663,
   1.755663,
   1.768163,
   1.780663,
   1.793163,
   1.805663,
   1.818163,
   1.830663,
   1.843163,
   1.855663,
   1.861913,
   1.868163,
   1.874413,
   1.880663,
   1.886913,
   1.893163,
   1.899413,
   1.905663,
   1.908788,
   1.911913,
   1.915038,
   1.918163,
   1.921288,
   1.924413,
   1.925975,
   1.927538,
   1.9291,
   1.930663,
   1.932225,
   1.933788,
   1.936913,
   1.943163,
   1.955663,
   1.955663,
   2.005663,
   2.005663};
   Double_t pspol_PSPol_m23_LbPVM_6_Norm[m23_LbPVM]_fy3[75] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0.4386278,
   0.6591693,
   0.8246221,
   0.9637726,
   1.198552,
   1.399026,
   1.578243,
   1.896166,
   2.179031,
   2.681212,
   3.1295,
   3.541499,
   3.925892,
   4.287503,
   4.629219,
   5.259595,
   5.825379,
   6.330703,
   6.778178,
   7.170052,
   7.508759,
   7.797167,
   8.038675,
   8.237209,
   8.397141,
   8.52317,
   8.620138,
   8.692824,
   8.782615,
   8.819238,
   8.809235,
   8.780274,
   8.726553,
   8.637174,
   8.496898,
   8.401458,
   8.285018,
   8.14384,
   7.973543,
   7.768939,
   7.523778,
   7.230353,
   6.878842,
   6.677387,
   6.45614,
   6.212586,
   5.943606,
   5.645222,
   5.312176,
   4.93721,
   4.509706,
   4.271374,
   4.012832,
   3.729893,
   3.416526,
   3.063449,
   2.654929,
   2.421299,
   2.159828,
   1.858824,
   1.494612,
   1.000427,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(75,pspol_PSPol_m23_LbPVM_6_Norm[m23_LbPVM]_fx3,pspol_PSPol_m23_LbPVM_6_Norm[m23_LbPVM]_fy3);
   graph->SetName("pspol_PSPol_m23_LbPVM_6_Norm[m23_LbPVM]");
   graph->SetTitle("Projection of PhaseSpacePol(PSPol_m23_LbPVM_6)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3 = new TH1F("Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3","Projection of PhaseSpacePol(PSPol_m23_LbPVM_6)",100,0.9056628,2.105663);
   Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3->SetMinimum(0);
   Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3->SetMaximum(9.701162);
   Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3->SetDirectory(0);
   Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3->SetStats(0);
   Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3->SetMarkerStyle(20);
   Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3->SetMarkerSize(1.2);
   Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3->GetXaxis()->SetNdivisions(505);
   Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3->GetXaxis()->SetLabelFont(132);
   Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3->GetXaxis()->SetTitleFont(132);
   Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3->GetYaxis()->SetLabelFont(132);
   Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3->GetYaxis()->SetTitleFont(42);
   Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3->GetZaxis()->SetLabelFont(132);
   Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_PSPol_m23_LbPVM_6_Norm[m23_LbPVM]3);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_fx3003[18] = {
   1.080663,
   1.130663,
   1.180663,
   1.230663,
   1.280663,
   1.330663,
   1.380663,
   1.430663,
   1.480663,
   1.530663,
   1.580663,
   1.630663,
   1.680663,
   1.730663,
   1.780663,
   1.830663,
   1.880663,
   1.930663};
   Double_t h_ds_1010_fy3003[18] = {
   2.080587,
   5.614992,
   4.604661,
   8.702472,
   6.066535,
   10.52554,
   10.4257,
   10.23699,
   16.96929,
   11.41378,
   0.9302061,
   4.504706,
   7.37814,
   5.982342,
   2.673372,
   5.290499,
   5.166731,
   2.167221};
   Double_t h_ds_1010_felx3003[18] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_ds_1010_fely3003[18] = {
   1.472438,
   2.481554,
   2.548781,
   3.337115,
   2.861262,
   3.503081,
   3.392649,
   3.636203,
   4.34126,
   3.721982,
   1.619356,
   2.654846,
   2.949656,
   2.735712,
   1.83543,
   2.38923,
   2.313959,
   1.53257};
   Double_t h_ds_1010_fehx3003[18] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_ds_1010_fehy3003[18] = {
   1.472438,
   2.481554,
   2.548781,
   3.337115,
   2.861262,
   3.503081,
   3.392649,
   3.636203,
   4.34126,
   3.721982,
   1.619356,
   2.654846,
   2.949656,
   2.735712,
   1.83543,
   2.38923,
   2.313959,
   1.53257};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(18,h_ds_1010_fx3003,h_ds_1010_fy3003,h_ds_1010_felx3003,h_ds_1010_fehx3003,h_ds_1010_fely3003,h_ds_1010_fehy3003);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__m23_LbPVM");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_h_ds_10103003 = new TH1F("Graph_h_ds_10103003","Histogram of ds_1010_plot__m23_LbPVM",100,0.9656628,2.045663);
   Graph_h_ds_10103003->SetMinimum(-2.88912);
   Graph_h_ds_10103003->SetMaximum(23.51052);
   Graph_h_ds_10103003->SetDirectory(0);
   Graph_h_ds_10103003->SetStats(0);
   Graph_h_ds_10103003->SetMarkerStyle(20);
   Graph_h_ds_10103003->SetMarkerSize(1.2);
   Graph_h_ds_10103003->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10103003->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10103003->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10103003->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103003->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103003->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10103003->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10103003->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103003->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103003->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10103003->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10103003->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103003->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10103003);
   
   grae->Draw("p");
   
   TH1D *frame_8af68180__6 = new TH1D("frame_8af68180__6","",18,1.055663,1.955663);
   frame_8af68180__6->SetBinContent(1,22.41053);
   frame_8af68180__6->SetMinimum(-1.789135);
   frame_8af68180__6->SetMaximum(40);
   frame_8af68180__6->SetEntries(1);
   frame_8af68180__6->SetDirectory(0);
   frame_8af68180__6->SetStats(0);
   frame_8af68180__6->SetMarkerStyle(20);
   frame_8af68180__6->SetMarkerSize(1.2);
   frame_8af68180__6->GetXaxis()->SetNdivisions(505);
   frame_8af68180__6->GetXaxis()->SetLabelFont(132);
   frame_8af68180__6->GetXaxis()->SetLabelOffset(0.015);
   frame_8af68180__6->GetXaxis()->SetLabelSize(0.075);
   frame_8af68180__6->GetXaxis()->SetTitleSize(0.06);
   frame_8af68180__6->GetXaxis()->SetTitleFont(132);
   frame_8af68180__6->GetYaxis()->SetLabelFont(132);
   frame_8af68180__6->GetYaxis()->SetLabelSize(0.075);
   frame_8af68180__6->GetYaxis()->SetTitleSize(0.06);
   frame_8af68180__6->GetYaxis()->SetTitleFont(42);
   frame_8af68180__6->GetZaxis()->SetLabelFont(132);
   frame_8af68180__6->GetZaxis()->SetLabelSize(0.05);
   frame_8af68180__6->GetZaxis()->SetTitleSize(0.06);
   frame_8af68180__6->GetZaxis()->SetTitleFont(42);
   frame_8af68180__6->Draw("AXISSAME");
   TLine *line = new TLine(1.055663,0,1.955663,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TH1D *frame_8af68180__7 = new TH1D("frame_8af68180__7","",18,1.055663,1.955663);
   frame_8af68180__7->SetBinContent(1,22.41053);
   frame_8af68180__7->SetMinimum(-1.789135);
   frame_8af68180__7->SetMaximum(40);
   frame_8af68180__7->SetEntries(1);
   frame_8af68180__7->SetDirectory(0);
   frame_8af68180__7->SetStats(0);
   frame_8af68180__7->SetMarkerStyle(20);
   frame_8af68180__7->SetMarkerSize(1.2);
   frame_8af68180__7->GetXaxis()->SetNdivisions(505);
   frame_8af68180__7->GetXaxis()->SetLabelFont(132);
   frame_8af68180__7->GetXaxis()->SetLabelOffset(0.015);
   frame_8af68180__7->GetXaxis()->SetLabelSize(0.075);
   frame_8af68180__7->GetXaxis()->SetTitleSize(0.06);
   frame_8af68180__7->GetXaxis()->SetTitleFont(132);
   frame_8af68180__7->GetYaxis()->SetLabelFont(132);
   frame_8af68180__7->GetYaxis()->SetLabelSize(0.075);
   frame_8af68180__7->GetYaxis()->SetTitleSize(0.06);
   frame_8af68180__7->GetYaxis()->SetTitleFont(42);
   frame_8af68180__7->GetZaxis()->SetLabelFont(132);
   frame_8af68180__7->GetZaxis()->SetLabelSize(0.05);
   frame_8af68180__7->GetZaxis()->SetTitleSize(0.06);
   frame_8af68180__7->GetZaxis()->SetTitleFont(42);
   frame_8af68180__7->Draw("FUNCSAME");
   
   Double_t pspol_PSPol_m23_LbPVM_6_Norm[m23_LbPVM]_fx4[75] = {
   1.005663,
   1.005663,
   1.055663,
   1.068163,
   1.074413,
   1.077538,
   1.0791,
   1.080663,
   1.082225,
   1.083788,
   1.086913,
   1.090038,
   1.093163,
   1.099413,
   1.105663,
   1.118163,
   1.130663,
   1.143163,
   1.155663,
   1.168163,
   1.180663,
   1.205663,
   1.230663,
   1.255663,
   1.280663,
   1.305663,
   1.330663,
   1.355663,
   1.380663,
   1.405663,
   1.430663,
   1.455663,
   1.480663,
   1.505663,
   1.555663,
   1.605663,
   1.655663,
   1.680663,
   1.705663,
   1.730663,
   1.755663,
   1.768163,
   1.780663,
   1.793163,
   1.805663,
   1.818163,
   1.830663,
   1.843163,
   1.855663,
   1.861913,
   1.868163,
   1.874413,
   1.880663,
   1.886913,
   1.893163,
   1.899413,
   1.905663,
   1.908788,
   1.911913,
   1.915038,
   1.918163,
   1.921288,
   1.924413,
   1.925975,
   1.927538,
   1.9291,
   1.930663,
   1.932225,
   1.933788,
   1.936913,
   1.943163,
   1.955663,
   1.955663,
   2.005663,
   2.005663};
   Double_t pspol_PSPol_m23_LbPVM_6_Norm[m23_LbPVM]_fy4[75] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0.4386278,
   0.6591693,
   0.8246221,
   0.9637726,
   1.198552,
   1.399026,
   1.578243,
   1.896166,
   2.179031,
   2.681212,
   3.1295,
   3.541499,
   3.925892,
   4.287503,
   4.629219,
   5.259595,
   5.825379,
   6.330703,
   6.778178,
   7.170052,
   7.508759,
   7.797167,
   8.038675,
   8.237209,
   8.397141,
   8.52317,
   8.620138,
   8.692824,
   8.782615,
   8.819238,
   8.809235,
   8.780274,
   8.726553,
   8.637174,
   8.496898,
   8.401458,
   8.285018,
   8.14384,
   7.973543,
   7.768939,
   7.523778,
   7.230353,
   6.878842,
   6.677387,
   6.45614,
   6.212586,
   5.943606,
   5.645222,
   5.312176,
   4.93721,
   4.509706,
   4.271374,
   4.012832,
   3.729893,
   3.416526,
   3.063449,
   2.654929,
   2.421299,
   2.159828,
   1.858824,
   1.494612,
   1.000427,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(75,pspol_PSPol_m23_LbPVM_6_Norm[m23_LbPVM]_fx4,pspol_PSPol_m23_LbPVM_6_Norm[m23_LbPVM]_fy4);
   graph->SetName("pspol_PSPol_m23_LbPVM_6_Norm[m23_LbPVM]");
   graph->SetTitle("Projection of PhaseSpacePol(PSPol_m23_LbPVM_6)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34 = new TH1F("Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34","Projection of PhaseSpacePol(PSPol_m23_LbPVM_6)",100,0.9056628,2.105663);
   Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34->SetMinimum(0);
   Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34->SetMaximum(9.701162);
   Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34->SetDirectory(0);
   Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34->SetStats(0);
   Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34->SetMarkerStyle(20);
   Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34->SetMarkerSize(1.2);
   Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34->GetXaxis()->SetNdivisions(505);
   Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34->GetXaxis()->SetLabelFont(132);
   Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34->GetXaxis()->SetTitleFont(132);
   Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34->GetYaxis()->SetLabelFont(132);
   Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34->GetYaxis()->SetTitleFont(42);
   Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34->GetZaxis()->SetLabelFont(132);
   Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_pspol_PSPol_m23_LbPVM_6_NormoBm23_LbPVMcB34->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_pspol_PSPol_m23_LbPVM_6_Norm[m23_LbPVM]34);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_fx3004[18] = {
   1.080663,
   1.130663,
   1.180663,
   1.230663,
   1.280663,
   1.330663,
   1.380663,
   1.430663,
   1.480663,
   1.530663,
   1.580663,
   1.630663,
   1.680663,
   1.730663,
   1.780663,
   1.830663,
   1.880663,
   1.930663};
   Double_t h_ds_1010_fy3004[18] = {
   2.080587,
   5.614992,
   4.604661,
   8.702472,
   6.066535,
   10.52554,
   10.4257,
   10.23699,
   16.96929,
   11.41378,
   0.9302061,
   4.504706,
   7.37814,
   5.982342,
   2.673372,
   5.290499,
   5.166731,
   2.167221};
   Double_t h_ds_1010_felx3004[18] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_ds_1010_fely3004[18] = {
   1.472438,
   2.481554,
   2.548781,
   3.337115,
   2.861262,
   3.503081,
   3.392649,
   3.636203,
   4.34126,
   3.721982,
   1.619356,
   2.654846,
   2.949656,
   2.735712,
   1.83543,
   2.38923,
   2.313959,
   1.53257};
   Double_t h_ds_1010_fehx3004[18] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_ds_1010_fehy3004[18] = {
   1.472438,
   2.481554,
   2.548781,
   3.337115,
   2.861262,
   3.503081,
   3.392649,
   3.636203,
   4.34126,
   3.721982,
   1.619356,
   2.654846,
   2.949656,
   2.735712,
   1.83543,
   2.38923,
   2.313959,
   1.53257};
   grae = new TGraphAsymmErrors(18,h_ds_1010_fx3004,h_ds_1010_fy3004,h_ds_1010_felx3004,h_ds_1010_fehx3004,h_ds_1010_fely3004,h_ds_1010_fehy3004);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__m23_LbPVM");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_h_ds_101030033004 = new TH1F("Graph_Graph_h_ds_101030033004","Histogram of ds_1010_plot__m23_LbPVM",100,0.9656628,2.045663);
   Graph_Graph_h_ds_101030033004->SetMinimum(-2.88912);
   Graph_Graph_h_ds_101030033004->SetMaximum(23.51052);
   Graph_Graph_h_ds_101030033004->SetDirectory(0);
   Graph_Graph_h_ds_101030033004->SetStats(0);
   Graph_Graph_h_ds_101030033004->SetMarkerStyle(20);
   Graph_Graph_h_ds_101030033004->SetMarkerSize(1.2);
   Graph_Graph_h_ds_101030033004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_101030033004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_101030033004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_101030033004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_101030033004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_101030033004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_101030033004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_101030033004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_101030033004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_101030033004->GetYaxis()->SetTitleFont(42);
   Graph_Graph_h_ds_101030033004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_101030033004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_101030033004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_101030033004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_h_ds_101030033004);
   
   grae->Draw("p");
   
   TH1D *frame_8af68180__8 = new TH1D("frame_8af68180__8","",18,1.055663,1.955663);
   frame_8af68180__8->SetBinContent(1,22.41053);
   frame_8af68180__8->SetMinimum(-1.789135);
   frame_8af68180__8->SetMaximum(40);
   frame_8af68180__8->SetEntries(1);
   frame_8af68180__8->SetDirectory(0);
   frame_8af68180__8->SetStats(0);
   frame_8af68180__8->SetMarkerStyle(20);
   frame_8af68180__8->SetMarkerSize(1.2);
   frame_8af68180__8->GetXaxis()->SetNdivisions(505);
   frame_8af68180__8->GetXaxis()->SetLabelFont(132);
   frame_8af68180__8->GetXaxis()->SetLabelOffset(0.015);
   frame_8af68180__8->GetXaxis()->SetLabelSize(0.075);
   frame_8af68180__8->GetXaxis()->SetTitleSize(0.06);
   frame_8af68180__8->GetXaxis()->SetTitleFont(132);
   frame_8af68180__8->GetYaxis()->SetLabelFont(132);
   frame_8af68180__8->GetYaxis()->SetLabelSize(0.075);
   frame_8af68180__8->GetYaxis()->SetTitleSize(0.06);
   frame_8af68180__8->GetYaxis()->SetTitleFont(42);
   frame_8af68180__8->GetZaxis()->SetLabelFont(132);
   frame_8af68180__8->GetZaxis()->SetLabelSize(0.05);
   frame_8af68180__8->GetZaxis()->SetTitleSize(0.06);
   frame_8af68180__8->GetZaxis()->SetTitleFont(42);
   frame_8af68180__8->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}

